Boosting the Power of Kernel Two-Sample Tests

The kernel two-sample test based on the maximum mean discrepancy (MMD) is one of the most popular methods for detecting differences between two distributions over general metric spaces. In this paper we propose a method to boost the power of the kernel test by combining MMD estimates over multiple kernels using their Mahalanobis distance. We derive the asymptotic null distribution of the proposed test statistic and use a multiplier bootstrap approach to efficiently compute the rejection region. The resulting test is universally consistent and, since it is obtained by aggregating over a collection of kernels/bandwidths, is more powerful in detecting a wide range of alternatives in finite samples. We also derive the distribution of the test statistic for both fixed and local contiguous alternatives. The latter, in particular, implies that the proposed test is statistically efficient, that is, it has non-trivial asymptotic (Pitman) efficiency. The consistency properties of the Mahalanobis and other natural aggregation methods are also explored when the number of kernels is allowed to grow with the sample size. Extensive numerical experiments are performed on both synthetic and real-world datasets to illustrate the efficacy of the proposed method over single kernel tests. The computational complexity of the proposed method is also studied, both theoretically and in simulations. Our asymptotic results rely on deriving the joint distribution of MMD estimates using the framework of multiple stochastic integrals, which is more broadly useful, specifically, in understanding the efficiency properties of recently proposed adaptive MMD tests based on kernel aggregation and also in developing more computationally efficient (linear time) tests that combine multiple kernels. We conclude with an application of the Mahalanobis aggregation method for kernels with diverging scaling parameters.

==> Simulations/QuadvsLin/OVERSIGMAd20/Linear_Sigma_Multiplier/Body.R <==
################################################################################
################# Driver Code for Power over Dimensions ########################
################################################################################
source("Functions.R")
#------------------------------------------------------------------------------#
#------------------------------------------------------------------------------#
start <- Sys.time()
# Number of repetitions
n.rep <- 1
# Number of data points
n <- 200
# Dimension vector of data
d <- 20
# probability of mixture
#------------------------------------------------------------------------------#
# Note: Change the following values according to the simulation
p <- 0
# parameter for sigma0 matrix generation
sigma.param <- 1
# parameter for sigma1 = c*sigma0 matrix generation
sigma.mult <- seq(1,2,length.out = 11)
# parameter for mean value for H1 distribution
mu.param <- 0
#------------------------------------------------------------------------------#
#------------------------------------------------------------------------------#
# Choice of kernel for single and multiple kernel tests
# poissble choices: 
# single - "GAUSS" or "LAP" for gaussian or laplacian
# multiple - "MINMAX", "GEXP" or "MIXED" for gaussian kernel with min-max, 
# exponential bandwidth choice, or mixture of gaussian and laplace kernel.

# 1st three coordinate for multiple, Last two for single
kernel.choice <- c("LAP","GEXP", "MIXED", "LAP", "GAUSS")
#------------------------------------------------------------------------------#
#------------------------------------------------------------------------------#
# storing power values for each dimensions

# Libraries for parallelising
library(foreach)
library(doParallel)
# library(snow)
# 
# cores <- strtoi(Sys.getenv("NSLOTS"))-1
# cl <- makeCluster(cores, methods = FALSE, type = "MPI")
# 
# registerDoParallel(cl)

cores <- detectCores()
cl <- makeCluster(cores[1]-1) #not to overload your computer

registerDoParallel(cl)

out.d <- c()
for (iter in 1:n.rep){
  # storing power values for particular iteration
  out.d.iter <- power.d(n, sigma.param = sigma.param, sigma.mult = sigma.mult,
                        mu.param = mu.param, d = d, p = p,
                        kernel.choice = kernel.choice, n.iter = 500)
  out.d <- c(out.d, out.d.iter)
  print (iter)
}

# Making the output a matrix for ease of access
out.d <- as.matrix(as.data.frame(out.d))
end <- Sys.time()
end-start

stopCluster(cl)

write.csv(out.d, file = "Lineard20mult2.csv")

==> Simulations/QuadvsLin/OVERSIGMAd20/Linear_Sigma_Multiplier/Functions.R <==
################### Function for generating samples under null #################
# INPUT: 
# n <- no. of samples
# dim <- dimension of the data
# p <- probability of mixture
# OUTPUT:
# n many samples from the distribution under H0

X.gen <- function(n, dim, p, mu0, mu1, 
                  Sigma0, Sigma1){
  
  # generating sample from gaussian denoted by mixture probability = 0
  if (p == 0){
    X.samp <- MASS::mvrnorm(n, mu = mu0, Sigma = Sigma0)
  }
  # generating sample from t (df=10) or multivariate Laplace distribution
  # denoted by mixture probability = 1. 
  else if (p == 1){
    X.samp <- LaplacesDemon::rmvt(n, mu = mu0, S = Sigma0, df = 10)
    
    ############################################################################
    # Uncomment line below and comment line above for generating from Laplace
    
    #X.samp <- LaplacesDemon::rmvl(n, mu = mu0, Sigma = Sigma0)
    ############################################################################
  }
  else{
    
    # vector of choices for mixture distributions
    choice.vec <- rbinom(n, 1, p)
    
    # generating the samples from Gaussian distribution
    gauss.samp <- MASS::mvrnorm(n, mu = mu0, Sigma = Sigma0)
    
    # generating the samples from t (df = 10) or Laplace for mixture
    other.samp <- LaplacesDemon::rmvt(n, mu = mu0, S = Sigma0, df = 10)
    ############################################################################
    # Uncomment line below and comment line above for generating from Laplace
    
    #other.samp <- LaplacesDemon::rmvl(n, mu = mu0, Sigma = Sigma0)
    ############################################################################
    X.samp <- (1-choice.vec) * gauss.samp + choice.vec * other.samp
  }
  return (X.samp)
}

################################################################################
############### Function for generating samples under alternative ##############
# INPUT: 
# n <- no. of samples
# dim <- dimension of the data
# p <- probability of mixture
# OUTPUT:
# n many samples from the distribution under H1
Y.gen <- function(n, dim, p, mu0, mu1, 
                  Sigma0, Sigma1){
  
  # generating sample from gaussian denoted by mixture probability = 0
  if (p == 0){
    Y.samp <- MASS::mvrnorm(n, mu = mu1, Sigma = Sigma1)
  }
  # generating sample from t (df=10) or multivariate Laplace distribution
  # denoted by mixture probability = 1. 
  else if (p == 1){
    Y.samp <- LaplacesDemon::rmvt(n, mu = mu1, S = Sigma1, df = 10)
    ############################################################################
    # Uncomment line below and comment line above for generating from Laplace
    
    #Y.samp  <- LaplacesDemon::rmvl(n, mu = mu1, Sigma = Sigma1)
  }
  else{
    
    # vector of choices for mixture distributions
    choice.vec <- rbinom(n, 1, p)
    
    # generating the samples from Gaussian distribution
    gauss.samp <- MASS::mvrnorm(n, mu = mu1, Sigma = Sigma1)
    
    # generating the samples from t (df = 10) or Laplace for mixture
    other.samp <- LaplacesDemon::rmvt(n, mu = mu1, S = Sigma1, df = 10)
    ############################################################################
    # Uncomment line below and comment line above for generating from Laplace
    
    #other.samp <- LaplacesDemon::rmvl(n, mu = mu1, Sigma = Sigma1)
    
    Y.samp <- (1-choice.vec) * gauss.samp + choice.vec * other.samp
  }
  return (Y.samp)
}

################################################################################
############### The Function $L_{K}$ for a given kernel K ######################
# INPUT:
# d <- dimension of the data
# z1 <- first datavector in the form of [x,y] in a rowbind format
# z2 <- second datavector in the form of [x,y] in a rowbind format
# k <- chosen kernel
# OUTPUT:
# the value of the function $L_{k}$.
L_k <- function(d, z1, z2, k){
  
  return (k(z1[1:d], z2[1:d]) + k(z1[(d+1):(2*d)], z2[(d+1):(2*d)])
          - k(z1[1:d],z2[(d+1):(2*d)]) - k(z2[1:d], z1[(d+1):(2*d)]))
  
}

################################################################################
#################### Function to compute $MMD_{\ell}$ ##########################
# INPUT:
# n <- number of samples
# d <- dimension of the data
# Z1 <- first data matrix having rows in the form [x,y] 
# Z2 <- second data matrix having rows in the form [x,y]
# kernel <- the chosen kernel
# OUTPUT:
# the value of $MMD_{\ell}$ based on above data
compute.MMD_l <- function(n,d,Z1, Z2, kernel){
  
  L_k.vec <- apply(cbind(Z1,Z2), 1,
                   function(x){L_k(d, x[1:(2*d)],x[(2*d+1):(4*d)], kernel)})
  
  return (mean(L_k.vec))
  
}

################################################################################
###################

compute.MMD_l.vec <- function(n,d,Z1, Z2, kernel.vec){
  
  r <- length(kernel.vec)
  MMD_l.vec <- rep(NA, r)
  for (i in 1:r){
    
    MMD_l.vec[i] <- compute.MMD_l(n,d,Z1, Z2, kernel.vec[[i]])
    
  }
  
  return (MMD_l.vec)
}

est.cov.ab <- function(n, d, Z1, Z2, ka, kb){
  
  L1 <- apply(cbind(Z1, Z2), 1,
              function(x){L_k(d, x[1:(2*d)],x[(2*d+1):(4*d)], ka)})
  L2 <- apply(cbind(Z1, Z2), 1,
              function(x){L_k(d, x[1:(2*d)],x[(2*d+1):(4*d)], kb)})
  
  sigma.ab <- cov(L1, L2)
  
  return (2*sigma.ab)
  
}

est.cov <- function(n,d, Z1, Z2, k.vec){
  
  r <- length(k.vec)
  cov.mat <- matrix(NA, r, r)
  for (i in 1:r){
    for (j in 1:r){
      
      cov.mat[i,j] <- est.cov.ab(n,d, Z1, Z2, k.vec[[i]], k.vec[[j]])
      
    }
  }
  
  return (cov.mat + (10^-5)*min(diag(cov.mat))*diag(1, r,r))
}


################################################################################
############ Function for choosing median bandwidth given data #################
# INPUTS:
# X,Y <- given dataset
# OUTPUTS:
# sigma.hat <- bandwidth (for rbf/laplace in kernlab) using median bandwidth

med.bandwidth <- function(X, Y){
  
  # making X and Y matrices for generality
  X <- as.matrix(X); Y <- as.matrix(Y)
  
  Z <- rbind(X,Y)
  
  # median of the row distances
  nu.med <- median(dist(Z)^2)
  
  # rbfdot kernel bandwidth
  sigma.hat <- 1/nu.med        
  # From kernlab package documention, the "sigma"
  # parameter for rbf is taken as exp(-sigma*d(x,y)^2), but
  # according to median heurestic the "sigma" 
  # is standard, hence I have this relation.
  
  return (sigma.hat)
}

# Note: The above function actually returns the square of median bandwidth. This
# is the primary reason why we use square root of output of above function for
# Laplace kernels. 

################################################################################
################################################################################

###### Function for choosing range of bandwidth using min-max heurestic ########
# INPUTS
# X,Y <- given dataset
# OUTPUT
# upper and lower bound of range of bandwidth using min-max heurestic

min.max.band <- function(X, Y){
  
  # making X and Y matrices for generality
  X <- as.matrix(X); Y <- as.matrix(Y)
  
  Z <- rbind(X,Y)
  
  # distance between rows of above data matrix
  norm.vals <- dist(Z)^2
  quantiles.norm <- quantile(norm.vals, probs = c(0.95,0.05))
  
  return (1/quantiles.norm)    
  # From kernlab package documention, the "sigma" parameter for rbf is taken as 
  # exp(-sigma*d(x,y)^2), but according to median heurestic paper the "sigma" 
  # is standard, hence this formulation.
}

################################################################################
############## Function for choosing range based on 2^l rule ###################
# INPUTS
# X,Y <- given dataset
# l0, l1 <- upper and lower bound of integer range
# OUTPUT
# a vector of bandwidths

expo.band <- function(X,Y, l0 = -3, l1 = 3){
  # Computing median bandwidth
  med.band <- med.bandwidth(X,Y)
  
  band <- c();i <- l0
  # loop for choosing bandwidths as i ranges over all integers between l0 and l1
  while(i<=l1){
    band <- c(band,(2^i)*med.band)
    i <- i + 1
  }
  return(band)
}

################################################################################
# Function for computing function of MMD_{u}^{2} vector for a list of kernels ##
################################################################################
# INPUTS
# x <- a vector of values
# param <- the estimated and singularity corrected covariance matrix
# OUTPUT
# value of the function applied on the vector x

multi.func <- function(x, param){
  
  out <- t(x)%*%param%*%x
  
  return (out)
}
################################################################################
################################################################################
###### Function for providing list of kernels according to user choice #########
# INPUT: 
# X,Y <- observed data (used for finding bandwidth)
# kernel.choice <- choice of kernel (between rbf laplace or mixed)
# OUTPUT:
# A list containing kernels using a pre-specified bandwidth selection method
k.choice <- function(X,Y, kernel.choice){
  
  # List of kernels using min-max bandwidth
  if (kernel.choice == "MINMAX"){
    sigma.len <- 10
    sigma.bd <- min.max.band(X,Y)
    sigma.vec <- seq(sigma.bd[1],sigma.bd[2], length.out = sigma.len)
    
    # Defining and Storing list of kernels
    kernel.vec <- c()
    for(i in 1:sigma.len){
      kernel.vec <- c(kernel.vec, kernlab::rbfdot(sigma = sigma.vec[i]))
    }
  }
  # List of kernels using exponential band method
  else if (kernel.choice == "GEXP"){
    
    l0 <- -2; l1 <- 2
    sigma.vec <- expo.band(X,Y, l0, l1)
    sigma.len <- length(sigma.vec)
    
    # Defining and Storing list of kernels
    kernel.vec <- c()
    for(i in 1:sigma.len){
      kernel.vec <- c(kernel.vec, kernlab::rbfdot(sigma = sigma.vec[i]))
    }
  }
  # Mixture of RBF and LAPLACE kernels , where bandwidth is selected using 
  # exponential method
  else if (kernel.choice == "MIXED"){
    
    l0 <- -1; l1 <- 1
    sigma.vec <- expo.band(X,Y, l0, l1)
    sigma.len <- length(sigma.vec)
    
    kernel.vec <- c()
    for(i in 1:sigma.len){
      kernel.vec <- c(kernel.vec, kernlab::rbfdot(sigma = sigma.vec[i]))
    }
    
    for(i in 1:sigma.len){
      kernel.vec <- c(kernel.vec,
                      kernlab::laplacedot(sigma = sqrt(sigma.vec[i])))
    }
  }
  # Laplace kernels using exponential band method
  else if (kernel.choice == "LAP"){
    
    l0 <- -2; l1 <- 2
    sigma.vec <- expo.band(X,Y, l0, l1)
    sigma.len <- length(sigma.vec)
    
    # Defining and Storing list of kernels
    kernel.vec <- c()
    for(i in 1:sigma.len){
      kernel.vec <- c(kernel.vec,
                      kernlab::laplacedot(sigma = sqrt(sigma.vec[i])))
    }
  }
  
  # Return the list of chosen kernels.
  return (kernel.vec)
}

################################################################################
########### Function for simulating test based on single kernel ################


Single.MMD <- function(n, d, p, kernel.choice, n.iter, mu0, mu1, 
                       Sigma0, Sigma1){
  
  # variable for couting total number of rejections
  count <- 0
  cat(" ", file = "log.txt")
  # n.iter sized lists containing the generated data to be used in each
  # iteration
  X.list <- lapply(1:n.iter,function(x){X.gen(n,d,p,mu0, mu1, 
                                              Sigma0, Sigma1)})
  Y.list <- lapply(1:n.iter,function(x){Y.gen(n,d,p, mu0, mu1, 
                                              Sigma0, Sigma1)})
  
  count.vec <- foreach(i=1:n.iter, .combine=cbind, .export = ls(envir=globalenv())) %dopar% {
    
    cat(c("Started Iteration", i, "\n"), file = "log.txt", append = T)
    library(Rfast)
    
    X <- X.list[[i]]
    Y <- Y.list[[i]]
    
    Z <- cbind(X, Y)
    Z1 <- Z[seq(1, n, 2),]
    Z2 <- Z[seq(2, n, 2),]
    
    # Kernels to use 
    #kernel.vec <- k.choice(X, Y, kernel.choice)
    
    # choosing rbf/laplace kernel bandwidth from data using median heurestic
    sigma.med <- med.bandwidth(X, Y)
    
    # Fixing kernel according to above choice
    if (kernel.choice == "GAUSS"){
      kernel <- kernlab::rbfdot(sigma = sigma.med)
    }
    else if (kernel.choice == "LAP"){
      # Note that we take square-root of the output of median bandwidth function
      # This is because we output the median of squared distances, and for 
      # Laplace kernel we need the median of the distances and not the 
      # squared distances
      kernel <- kernlab::laplacedot(sigma = sqrt(sigma.med))
    }
    
    # Threshold for 0.05 level test using above function
    
    # estimated, corrected for singularity inverse covariance matrix
    #inv.cov.samp <- spdinv(est.cov(n, d, Z1,Z2,kernel.vec))
    
    inv.cov.samp <- est.cov.ab(n, d, Z1, Z2, kernel, kernel)
    
    # Storing the threshold coming from above function
    #MMD.func.threshold <- qchisq(0.95, df = length(kernel.vec))
    
    MMD.func.threshold <- qchisq(0.95, df = 1)
    
    # Value of n*MMD_{u}^{2} vector for above list of kernels
    MMD.samp.val <- sqrt(n)*compute.MMD_l(n,d,Z1, Z2, kernel)
    # Value of the mahalanobish type functional applied to above sample vector
    MMD.samp.func <- (MMD.samp.val/sqrt(inv.cov.samp))^2
    
    cat(c("Completed Single Iteration", i, "\n"), file = "log.txt", append = T)
    
    # Adding rejection to previous count of rejections
    MMD.samp.func > MMD.func.threshold
    
  }
  return (mean(count.vec))
}


################################################################################
############ Function for simulating test using multiple kernel ################
# INPUTS
# n <- number of original samples;
# d <- dimension of the data
# p <- mixing probability
# X,Y <- given dataset
# kernel.choice <- a string representing the chosen kernel method

# OUTPUT
# proportion of iterations rejected
Multi.MMD <- function(n, d, p, kernel.choice, n.iter, mu0, mu1, 
                      Sigma0, Sigma1){
  
  # variable for couting total number of rejections
  count <- 0
  cat(" ", file = "log.txt")
  # n.iter sized lists containing the generated data to be used in each
  # iteration
  X.list <- lapply(1:n.iter,function(x){X.gen(n,d,p,mu0, mu1, 
                                              Sigma0, Sigma1)})
  Y.list <- lapply(1:n.iter,function(x){Y.gen(n,d,p, mu0, mu1, 
                                              Sigma0, Sigma1)})
  
  count.vec <- foreach(i=1:n.iter, .combine=cbind, .export = ls(envir=globalenv())) %dopar% {
    
    cat(c("Started Iteration", i, "\n"), file = "log.txt", append = T)
    library(Rfast)
    
    X <- X.list[[i]]
    Y <- Y.list[[i]]
    
    Z <- cbind(X, Y)
    Z1 <- Z[seq(1, n, 2),]
    Z2 <- Z[seq(2, n, 2),]
    
    # Kernels to use 
    kernel.vec <- k.choice(X, Y, kernel.choice)
    
    
    # Threshold for 0.05 level test using above function
    
    # estimated, corrected for singularity inverse covariance matrix
    inv.cov.samp <- spdinv(est.cov(n, d, Z1,Z2,kernel.vec))
    
    # Storing the threshold coming from above function
    MMD.func.threshold <- qchisq(0.95, df = length(kernel.vec))
    
    # Value of n*MMD_{u}^{2} vector for above list of kernels
    MMD.samp.val <- sqrt(n)*compute.MMD_l.vec(n,d,Z1, Z2, kernel.vec)
    # Value of the mahalanobish type functional applied to above sample vector
    MMD.samp.func <- multi.func(MMD.samp.val, param = inv.cov.samp)
    
    cat(c("Completed Iteration", i, "\n"), file = "log.txt", append = T)
    
    # Adding rejection to previous count of rejections
    MMD.samp.func > MMD.func.threshold
    
  }
  return (mean(count.vec))
}

################################################################################
########################## Power comparison function ###########################
################################################################################
# INPUTS:
# n <- no of data points from both distributions
# sigma.param <- the parameter used for generating variance covariance matrix
# sigma.mult <- the parameter for multiplying cov matrix under H0 to get cov
# under H1
# mu.param <- the parameter for generating mean under H1
# d.seq <- the vector of dimensions
# p <- the mixing probability
# kernel.choice <- choice of kernels under single (first two coordinates) 
# and multi kernel setup (last three coordinates)
# OUTPUT:
# A data frame having powers of single and multiple test under various
# dimensions
power.d <- function(n, sigma.param, sigma.mult, mu.param, d, p,
                    kernel.choice, n.iter = 500){
  # writing a log file to keep track of progress
  out.compare <- matrix(NA, nrow = length(sigma.mult), 6)
  for (k in 1:length(sigma.mult)){
    
    #--------------------------------------------------------------------------#
    library(LaplacesDemon)
    library(Rfast)
    #--------------------------------------------------------------------------#
    
    #--------------------------------------------------------------------------#
    # Creating covariance matrices under H0 and H1.
    #################################### Note ##################################
    # We keep a provision for using the correlated as well as the diagonal
    # covariance matrices. Once should be careful to note that for the diagonal
    # case the parameter sigma.param becomes the diagonal elements of the
    # covariance matrix and hence it should be made equal to the variance and
    # not the standard deviation in that case
    ############################################################################
    # Sigma0 matrix <- cov matrix under H0
    #Sigma0 <- matrix(0, nrow = d, ncol = d)
    #for(i in 1:d){
    #  for(j in 1:d){
    #    Sigma0[i,j] = sigma.param^(abs(i-j))
    #  }
    #}
    
    ##### Uncomment below line and comment above section for diagonal Cov ######
    
    Sigma0 <- diag(sigma.param, d, d)
    
    #---------------------------######################-------------------------#
    # cov matrix under H1
    Sigma1 <- sigma.mult[k]*Sigma0
    #--------------------------------------------------------------------------#
    #--------------------------------------------------------------------------#
    # mean vector under H0
    mu0 <- rep(0, d)
    # mean vector under H1
    mu1 <- rep(mu.param, d)
    #--------------------------------------------------------------------------#
    #--------------------------------------------------------------------------#
    
    
    out.row.col1 <- Multi.MMD(n, d, p,kernel.choice[1], n.iter, mu0, mu1, 
                              Sigma0, Sigma1)
    
    out.row.col2 <- Multi.MMD(n, d, p,kernel.choice[2], n.iter, mu0, mu1, 
                              Sigma0, Sigma1)
    
    out.row.col3 <- Multi.MMD(n, d, p,kernel.choice[3], n.iter, mu0, mu1, 
                              Sigma0, Sigma1)
    
    out.row.col4 <- Single.MMD(n, d, p,kernel.choice[4], n.iter, mu0, mu1, 
                              Sigma0, Sigma1)
    
    out.row.col5 <- Single.MMD(n, d, p,kernel.choice[5], n.iter, mu0, mu1, 
                              Sigma0, Sigma1)
    # Concatenating all the outputs
    out.row <- c(sigma.mult[k],out.row.col1, out.row.col2,
                 out.row.col3, out.row.col4, out.row.col5)
    
    out.compare[k,] <- out.row
  }
  
  out.compare <- as.data.frame(out.compare)
  colnames(out.compare) <- c("Signal Strength",
                             "Multiple Kernel-1", "Multiple Kernel-2",
                             "Multiple Kernel-3", "Single Kernel-1",
                             "Single Kernel-2")
  
  return (out.compare)
}



==> Simulations/QuadvsLin/OVERSIGMAd20/Quadratic_Sigma_Multiplier/Body.R <==
################################################################################
################# Driver Code for Power over Dimensions ########################
################################################################################
source("Functions.R")
#------------------------------------------------------------------------------#
#------------------------------------------------------------------------------#
start <- Sys.time()
# Number of repetitions
n.rep <- 1
# Number of data points
n <- 200
# Dimension vector of data
d <- 20
# probability of mixture
p <- 0
# parameter for sigma0 matrix generation
#sigma.param <- 0.5
# parameter for sigma1 = c*sigma0 matrix generation
sigma.mult <- seq(1,2,length.out = 11)
# parameter for mean value for H1 distribution
mu.param <- 0
#------------------------------------------------------------------------------#
#------------------------------------------------------------------------------#
# Choice of kernel for single and multiple kernel tests
# poissble choices: 
# single - "GAUSS" or "LAP" for gaussian or laplacian
# multiple - "MINMAX", "GEXP" or "MIXED" for gaussian kernel with min-max, 
# exponential bandwidth choice, or mixture of gaussian and laplace kernel.

# 1st coordinate for single, 2nd for multiple
kernel.choice <- c("LAP", "GAUSS", "LAP", "GEXP", "MIXED")
#------------------------------------------------------------------------------#
#------------------------------------------------------------------------------#
# storing power values for each dimensions

# Libraries for parallelising
library(foreach)
library(doParallel)


# Uncomment to use in cluster 
library(snow)
cores <- strtoi(Sys.getenv("NSLOTS"))-1
cl <- makeCluster(cores, methods = FALSE, type = "MPI")

registerDoParallel(cl)

#cores <- detectCores()
#cl <- makeCluster(cores[1]-1) #not to overload your computer

#registerDoParallel(cl)


out.d <- c()
for (iter in 1:n.rep){
  # storing power values for particular iteration
  out.d.iter <- power.d(n, sigma.mult.seq = sigma.mult,
                        mu.param = mu.param, d, p = p,
                        kernel.choice = kernel.choice, n.iter = 500)
  out.d <- c(out.d, out.d.iter)
  print (iter)
}
out.d <- as.matrix(as.data.frame(out.d))
end <- Sys.time()
end-start

stopCluster(cl)

write.csv(out.d, file = "output.csv")

single.power.d1 <- 2 + 6*(0:(n.rep-1))
single.power.d2 <- 3 + 6*(0:(n.rep-1))
multi.power.d1 <- 4 + 6*(0:(n.rep-1))
multi.power.d2 <- 5 + 6*(0:(n.rep-1))
multi.power.d3 <- 6*(1:n.rep)
power.single.mat1 <- matrix(0, nrow = length(sigma.mult), ncol = n.rep)
power.single.mat2 <- matrix(0, nrow = length(sigma.mult), ncol = n.rep)
power.multi.mat1 <- matrix(0, nrow = length(sigma.mult), ncol = n.rep)
power.multi.mat2 <- matrix(0, nrow = length(sigma.mult), ncol = n.rep)
power.multi.mat3 <- matrix(0, nrow = length(sigma.mult), ncol = n.rep)
for (k in 1:length(sigma.mult)){
  power.single.mat1[k,] <- out.d[k,single.power.d1]
  power.single.mat2[k,] <- out.d[k,single.power.d2]
  power.multi.mat1[k,] <- out.d[k,multi.power.d1]
  power.multi.mat2[k,] <- out.d[k,multi.power.d2]
  power.multi.mat3[k,] <- out.d[k,multi.power.d3]
}

power.single.mat1 <- cbind(sigma.mult,power.single.mat1)
power.single.mat2 <- cbind(sigma.mult,power.single.mat2)
power.multi.mat1 <- cbind(sigma.mult,power.multi.mat1)
power.multi.mat2 <- cbind(sigma.mult,power.multi.mat2)
power.multi.mat3 <- cbind(sigma.mult,power.multi.mat3)

write.csv(power.single.mat1, file = "SinglePower-LAP.csv")
write.csv(power.single.mat2, file = "SinglePower-GAUSS.csv")
write.csv(power.multi.mat1, file = "MultiPower-LAP.csv")
write.csv(power.multi.mat2, file = "MultiPower-GEXP.csv")
write.csv(power.multi.mat3, file = "MultiPower-MIXED.csv")
#------------------------------------------------------------------------------#
#------------------------------------------------------------------------------#

==> Simulations/QuadvsLin/OVERSIGMAd20/Quadratic_Sigma_Multiplier/Functions.R <==
################################################################################
########################### Common Functions ###################################
################################################################################
# mean under H0 <- mu0,mean under H1 <- mu1; 
# Covariance Matrix under H0 <- Sigma0, 
# Covariance Matrix under H1 <- Sigma1 
# are used as global variables and hence are not passed as function arguments


################### Function for generating samples under null #################
# INPUT: 
# n <- no. of samples
# dim <- dimension of the data
# p <- probability of mixture
# OUTPUT:
# n many samples from the distribution under H0

X.gen <- function(n, dim, p){
  
  # generating sample from gaussian denoted by mixture probability = 0
  if (p == 0){
    X.samp <- MASS::mvrnorm(n, mu = mu0, Sigma = Sigma0)
  }
  # generating sample from t (df=10) or multivariate Laplace distribution
  # denoted by mixture probability = 1. 
  else if (p == 1){
    X.samp <- LaplacesDemon::rmvt(n, mu = mu0, S = Sigma0, df = 10)
    
    ### Uncomment line below and comment line above for generating from Laplace ###
    
    #X.samp <- LaplacesDemon::rmvl(n, mu = mu0, Sigma = Sigma0)
  }
  else{
    
    # vector of choices for mixture distributions
    choice.vec <- rbinom(n, 1, p)
    
    # generating the samples from Gaussian distribution
    gauss.samp <- MASS::mvrnorm(n, mu = mu0, Sigma = Sigma0)
    
    # generating the samples from t (df = 10) or Laplace for mixture
    other.samp <- LaplacesDemon::rmvt(n, mu = mu0, S = Sigma0, df = 10)
    
    ### Uncomment line below and comment line above for generating from Laplace ###
    
    #other.samp <- LaplacesDemon::rmvl(n, mu = mu0, Sigma = Sigma0)
    
    X.samp <- (1-choice.vec) * gauss.samp + choice.vec * other.samp
  }
  return (X.samp)
}

################################################################################
############### Function for generating samples under alternative ##############
# INPUT: 
# n <- no. of samples
# dim <- dimension of the data
# p <- probability of mixture
# OUTPUT:
# n many samples from the distribution under H1
Y.gen <- function(n, dim, p){
  
  # generating sample from gaussian denoted by mixture probability = 0
  if (p == 0){
    Y.samp <- MASS::mvrnorm(n, mu = mu1, Sigma = Sigma1)
  }
  # generating sample from t (df=10) or multivariate Laplace distribution
  # denoted by mixture probability = 1. 
  else if (p == 1){
    Y.samp <- LaplacesDemon::rmvt(n, mu = mu1, S = Sigma1, df = 10)
    
    ### Uncomment line below and comment line above for generating from Laplace ###
    
    #Y.samp  <- LaplacesDemon::rmvl(n, mu = mu1, Sigma = Sigma1)
  }
  else{
    
    # vector of choices for mixture distributions
    choice.vec <- rbinom(n, 1, p)
    
    # generating the samples from Gaussian distribution
    gauss.samp <- MASS::mvrnorm(n, mu = mu1, Sigma = Sigma1)
    
    # generating the samples from t (df = 10) or Laplace for mixture
    other.samp <- LaplacesDemon::rmvt(n, mu = mu1, S = Sigma1, df = 10)
    
    ### Uncomment line below and comment line above for generating from Laplace ###
    
    #other.samp <- LaplacesDemon::rmvl(n, mu = mu1, Sigma = Sigma1)
    
    Y.samp <- (1-choice.vec) * gauss.samp + choice.vec * other.samp
  }
  return (Y.samp)
}
################################################################################
########## Function for computing MMD_u^2 between two data vectors #############
# INPUTS:
# k <- given kernel
# X,Y <- given dataset
# OUTPUTS:
# MMD.out <- value of MMD_{u}^{2} for given kernel k

compute.MMD <- function(X, Y, k){
  
  # Compute K(Xi,Xj), K(Yi,Yj) and K(Xi,Yj) matrices
  k.X <- kernlab::kernelMatrix(k, X)
  k.Y <- kernlab::kernelMatrix(k, Y)
  k.XY <- kernlab::kernelMatrix(k, X, Y)
  
  # Compute MMD_{u}^{2} statistic based on above values
  MMD.out <- mean(k.X[row(k.X)!=col(k.X)] + k.Y[row(k.Y)!=col(k.Y)] -
                    2*k.XY[row(k.XY)!=col(k.XY)])
  
  return (MMD.out)
}

################################################################################
# Function for computing vector of MMD_{u}^{2} values for a given finite number
# of kernels
################################################################################
# INPUT:
# kernel.vec <- a list of given kernels
# X,Y <- given dataset
# OUTPUT:
# MMD.vec <- vector of MMD_{u}^{2} for list of given kernels

compute.MMD.vec <- function(X, Y, kernel.vec){
  MMD.vec <- rep(NA, length(kernel.vec))
  # looping over each kernel
  for (i in 1:length(kernel.vec)){
    # MMD_{u}^2 value for the i^{th} kernel
    MMD.val <- compute.MMD(X, Y, kernel.vec[[i]])
    MMD.vec[i] <- MMD.val
  }
  return (MMD.vec)
}
################################################################################
# Function for estimating the asymptotic covariance matrix under H0 using only 
# data coming from p
################################################################################
# INPUTS
# n <- sample size
# x <- data
# k.vec <- list of kernels
# OUTPUT
# The estimated covariance matrix

est.cov <- function(n,x,k.vec){
  # required for using trace function
  require(psych)
  # length of the list of kernels
  k.len <- length(k.vec)
  # Centering matrix required for centering the kernel matrix
  C <- diag(1, nrow = n, ncol = n) - (1/n)*matrix(1, nrow = n, ncol = n)
  
  # list of kernel matrices indexed by the list of kernels
  kvec.mat <- vector("list", k.len)
  for (i in 1:k.len){
    # Computing the centered kernel matrix
    kvec.mat[[i]] <- C%*%kernlab::kernelMatrix(k.vec[[i]], x)%*%C
  }
  
  # estimated covariance matrix
  cov.mat.est <- matrix(0, nrow = k.len, ncol = k.len)
  for (i in 1:k.len){
    for (j in 1:k.len){
      cov.mat.est[i,j] <- (8/(n^2))*tr(kvec.mat[[i]]%*%kvec.mat[[j]])
    }
  }
  
  # adding small error for ensuring invertibility
  return (cov.mat.est + (10^-5)*min(diag(cov.mat.est))*diag(1, k.len,k.len))
}

################################################################################
############ Function for choosing median bandwidth given data #################
# INPUTS:
# X,Y <- given dataset
# OUTPUTS:
# sigma.hat <- bandwidth (for rbf/laplace in kernlab) using median bandwidth

med.bandwidth <- function(X, Y){
  
  # making X and Y matrices for generality
  X <- as.matrix(X); Y <- as.matrix(Y)
  
  Z <- rbind(X,Y)
  
  # median of the row distances
  nu.med <- median(dist(Z)^2)
  
  # rbfdot kernel bandwidth
  sigma.hat <- 1/nu.med        
  # From kernlab package documention, the "sigma"
  # parameter for rbf is taken as exp(-sigma*d(x,y)^2), but
  # according to median heurestic the "sigma" 
  # is standard, hence I have this relation.
  
  return (sigma.hat)
}

# Note: The above function actually returns the square of median bandwidth. This
# is the primary reason why we use square root of output of above function for
# Laplace kernels. 

################################################################################
################################################################################

################################################################################
########################## Single Kernel Functions #############################
################################################################################

####### Function for returning the cut-off for test using single kernel ########

# INPUTS: 
# n <- no. of sample of X, i.e. samples from p
# x <- the data X
# k <- the kernel to use
# OUTPUT: 
# The estimated cutoff under H0.

single.H0.cutoff <- function(n, x, k, n.iter){
  # required for using trace function
  require(psych)
  # Centering matrix
  C <- diag(1, nrow = n, ncol = n) - (1/n)*matrix(1, nrow = n, ncol = n)
  
  # Centered and scaled kernel matrix
  k.mat <- (1/n)*(C%*%kernlab::kernelMatrix(k, x)%*%C)
  
  # generating all the gaussian random vectors for repeated generation
  # of samples from the approximating distribution
  u.mat <- MASS::mvrnorm(n.iter, mu = rep(0,n), 
                         Sigma = diag(2, nrow = n, ncol = n))
  # computing n.iter many samples of approximating distribution
  test.stat <- colSums(t(u.mat) * (k.mat %*% t(u.mat))) - 2*tr(k.mat)
  
  # computing upper 95% quantile of approximating distribution
  H0.thresh <- quantile(test.stat, probs = 0.95)
  return (H0.thresh)
}

# Observe that here we do not use the eigenvalue approach from Gretton (2014)
# instead we use the equivalent quadratic form. This approach is exactly what
# outlined in Gretton (2014) as using property of Gaussian distribution
# the quadratic form using eigenvalues can equivalently written as a 
# quadratic form using the centered kernel matrix

################################################################################
############## Function for simulating test using single kernel ################
# INPUTS
# n <- number of original samples;
# d <- dimension of the Gaussian data
# p <- the probability of mixing.
# Output
# proportion of iterations rejected

Single.MMD <- function(n, d, p, kernel.choice, n.iter){
  
  # variable for couting total number of rejections
  count <- 0
  
  for (i in 1:n.iter){
    
    # generating samples from H0 and H1
    X <- X.gen(n, d, p)
    Y <- Y.gen(n, d, p)
    
    # choosing rbf/laplace kernel bandwidth from data using median heurestic
    sigma.med <- med.bandwidth(X, Y)
    
    # Fixing kernel according to above choice
    if (kernel.choice == "GAUSS"){
      kernel <- kernlab::rbfdot(sigma = sigma.med)
    }
    else if (kernel.choice == "LAP"){
      # Note that we take square-root of the output of median bandwidth function
      # This is because we output the median of squared distances, and for 
      # Laplace kernel we need the median of the distances and not the 
      # squared distances
      kernel <- kernlab::laplacedot(sigma = sqrt(sigma.med))
    }
    
    # Threshold for 0.05 level test
    MMD.threshold <- single.H0.cutoff(n, X, kernel, n.iter)
    
    # n*MMD_{u}^{2} value for the given sample
    MMD.val <- n*compute.MMD(X,Y,kernel)
    
    # Adding rejection to previous count of rejections
    count <- count + (MMD.val > MMD.threshold)
    #print (c(i,count))
  }
  return (count/n.iter)
}
################################################################################
################################################################################

################################################################################
########################## Multiple Kernel Functions ###########################
################################################################################

###### Function for choosing range of bandwidth using min-max heurestic ########
# INPUTS
# X,Y <- given dataset
# OUTPUT
# upper and lower bound of range of bandwidth using min-max heurestic

min.max.band <- function(X, Y){
  
  # making X and Y matrices for generality
  X <- as.matrix(X); Y <- as.matrix(Y)
  
  Z <- rbind(X,Y)
  
  # distance between rows of above data matrix
  norm.vals <- dist(Z)^2
  quantiles.norm <- quantile(norm.vals, probs = c(0.95,0.05))
  
  return (1/quantiles.norm)    
  # From kernlab package documention, the "sigma" parameter for rbf is taken as 
  # exp(-sigma*d(x,y)^2), but according to median heurestic paper the "sigma" 
  # is standard, hence this formulation.
}
################################################################################
############## Function for choosing range based on 2^l rule ###################
# INPUTS
# X,Y <- given dataset
# l0, l1 <- upper and lower bound of integer range
# OUTPUT
# a vector of bandwidths

expo.band <- function(X,Y, l0 = -3, l1 = 3){
  # Computing median bandwidth
  med.band <- med.bandwidth(X,Y)
  
  band <- c();i <- l0
  # loop for choosing bandwidths as i ranges over all integers between l0 and l1
  while(i<=l1){
    band <- c(band,(2^i)*med.band)
    i <- i + 1
  }
  return(band)
}

################################################################################
# Function for computing function of MMD_{u}^{2} vector for a list of kernels ##
################################################################################
# INPUTS
# x <- a vector of values
# param <- the estimated and singularity corrected covariance matrix
# OUTPUT
# value of the function applied on the vector x

multi.func <- function(x, param){
  
  out <- t(x)%*%param%*%x
  
  return (out)
}
################################################################################
############ Function for finding H0 cutoff for multiple Kernel test ###########
# INPUT:
# n <- number of samples from distribution of X.
# x <- the oberseved data coming from p
# invcov <- the estimated inverse covariance matrix
# k.vec <- list of kernels to use
# OUTPUT:
# The upper alpha cutoff under null.

####### Helper function for computing value of approximating statistic given a #
# kernel and the independently generated gaussian variables ####################
multi.k.approx.stat <- function(k.mat, u.mat){
  
  # computing n.iter many samples of approximating distribution for a kernel
  test.stat <- colSums(t(u.mat) * (k.mat %*% t(u.mat))) - 2*tr(k.mat)
  
  return (test.stat)
}

#---------------------######################################-------------------#

multi.H0.cutoff <- function(n, x, k.vec, invcov, n.iter){
  # required for using trace function
  require(psych)
  # length of the list of kernels
  k.len <- length(k.vec)
  
  # Centering matrix
  C <- diag(1, nrow = n, ncol = n) - (1/n)*matrix(1, nrow = n, ncol = n)
  
  # list of kernel matrices indexed by the list of kernels
  kvec.mat <- vector("list", k.len)
  for (i in 1:k.len){
    # Centered kernel matrices scaled by 1/n
    kvec.mat[[i]] <- (1/n)*(C%*%kernlab::kernelMatrix(k.vec[[i]], x)%*%C)
  }
  # Estimated covariance matrix (which is passed as an argument)
  invcov.mat.est <- invcov
  
  # generating all the gaussian random vectors for repeated generation
  # of samples from the approximating distribution
  u.mat <- MASS::mvrnorm(n.iter, mu = rep(0,n), 
                         Sigma = diag(2, nrow = n, ncol = n))
  
  # getting n.iter many resamples from the approximating distribution
  # first we generate a matrix having n.iter many rows, where the i^th
  # row contains the random vector generated from the approximating distribution
  # using the i^th gaussian sample
  test.kernel.mat <- sapply(kvec.mat, multi.k.approx.stat, u.mat = u.mat)
  
  # from the above generated matrix, we apply the mahalanobis distance type
  # function to each row with the estimated covariance matrix
  test.stat <- apply(test.kernel.mat, 1, multi.func, param = invcov.mat.est)
  
  # computing upper 95% quantile of approximating distribution
  H0.thresh <- quantile(test.stat, probs = 0.95)
  return (H0.thresh)
}

################################################################################
###### Function for providing list of kernels according to user choice #########
# INPUT: 
# X,Y <- observed data (used for finding bandwidth)
# kernel.choice <- choice of kernel (between rbf laplace or mixed)
# OUTPUT:
# A list containing kernels using a pre-specified bandwidth selection method
k.choice <- function(X,Y, kernel.choice){
  
  # List of kernels using min-max bandwidth
  if (kernel.choice == "MINMAX"){
    sigma.len <- 10
    sigma.bd <- min.max.band(X,Y)
    sigma.vec <- seq(sigma.bd[1],sigma.bd[2], length.out = sigma.len)
    
    # Defining and Storing list of kernels
    kernel.vec <- c()
    for(i in 1:sigma.len){
      kernel.vec <- c(kernel.vec, kernlab::rbfdot(sigma = sigma.vec[i]))
    }
  }
  # List of kernels using exponential band method
  else if (kernel.choice == "GEXP"){
    
    l0 <- -2; l1 <- 2
    sigma.vec <- expo.band(X,Y, l0, l1)
    sigma.len <- length(sigma.vec)
    
    # Defining and Storing list of kernels
    kernel.vec <- c()
    for(i in 1:sigma.len){
      kernel.vec <- c(kernel.vec, kernlab::rbfdot(sigma = sigma.vec[i]))
    }
  }
  # Mixture of RBF and LAPLACE kernels , where bandwidth is selected using 
  # exponential method
  else if (kernel.choice == "MIXED"){
    
    l0 <- -1; l1 <- 1
    sigma.vec <- expo.band(X,Y, l0, l1)
    sigma.len <- length(sigma.vec)
    
    kernel.vec <- c()
    for(i in 1:sigma.len){
      kernel.vec <- c(kernel.vec, kernlab::rbfdot(sigma = sigma.vec[i]))
    }
    
    for(i in 1:sigma.len){
      kernel.vec <- c(kernel.vec,
                      kernlab::laplacedot(sigma = sqrt(sigma.vec[i])))
    }
  }
  # Laplace kernels using exponential band method
  else if (kernel.choice == "LAP"){
    
    l0 <- -2; l1 <- 2
    sigma.vec <- expo.band(X,Y, l0, l1)
    sigma.len <- length(sigma.vec)
    
    # Defining and Storing list of kernels
    kernel.vec <- c()
    for(i in 1:sigma.len){
      kernel.vec <- c(kernel.vec,
                      kernlab::laplacedot(sigma = sqrt(sigma.vec[i])))
    }
  }
  
  # Return the list of chosen kernels.
  return (kernel.vec)
}

################################################################################
############ Function for simulating test using multiple kernel ################
# INPUTS
# n <- number of original samples;
# d <- dimension of the data
# p <- mixing probability
# X,Y <- given dataset
# kernel.choice <- a string representing the chosen kernel method

# OUTPUT
# proportion of iterations rejected
Multi.MMD <- function(n, d, p, kernel.choice, n.iter){
  
  # variable for couting total number of rejections
  count <- 0
  
  # n.iter sized lists containing the generated data to be used in each
  # iteration
  X.list <- lapply(1:n.iter,function(x){X.gen(n,d,p)})
  Y.list <- lapply(1:n.iter,function(x){Y.gen(n,d,p)})
  
  for (i in 1:n.iter){
    
    # Calling i^th samples from above pre-generated data list
    X <- X.list[[i]]
    Y <- Y.list[[i]]
    
    # Kernels to use 
    kernel.vec <- k.choice(X, Y, kernel.choice)
    
    
    # Threshold for 0.05 level test using above function
    
    # estimated, corrected for singularity inverse covariance matrix
    inv.cov.samp <- spdinv(est.cov(n,X,kernel.vec))
    
    # Storing the threshold coming from above function
    MMD.func.threshold <- multi.H0.cutoff(n, X, kernel.vec, 
                                          inv.cov.samp, n.iter)
    
    # Value of n*MMD_{u}^{2} vector for above list of kernels
    MMD.samp.val <- n*compute.MMD.vec(X, Y, kernel.vec)
    # Value of the mahalanobish type functional applied to above sample vector
    MMD.samp.func <- multi.func(MMD.samp.val, param = inv.cov.samp)
    
    # Adding rejection to previous count of rejections
    count <- count + (MMD.samp.func > MMD.func.threshold)
    #print (c(i,count))
  }
  return (count/n.iter)
}

################################################################################
################################################################################

################################################################################
########################## Power comparison function ###########################
################################################################################
# INPUTS:
# n <- no of data points from both distributions
# sigma.param <- the parameter used for generating variance covariance matrix
# sigma.mult.seq <- vector of the parameter for multiplying cov matrix under 
# H0 to get cov under H1
# mu.param <- the parameter for generating mean under H1
# d <- the dimension of the data
# p <- the mixing probability
# kernel.choice <- choice of kernels under single (first two coordinates) 
# and multi kernel setup (last three coordinates)
# OUTPUT:
# A data frame having powers of single and multiple test under various
# dimensions

power.d <- function(n, sigma.mult.seq, 
                    mu.param = 0, d,p = 0,
                    kernel.choice, n.iter = 500){
  
  
  # redefining dimension vector for ease
  sigma.mult <- sigma.mult.seq
  
  out.compare <- foreach(k=1:length(sigma.mult), .combine=rbind, .export = ls(envir=globalenv())) %dopar% {
    
    #--------------------------------------------------------------------------#
    library(LaplacesDemon)
    library(Rfast)
    #--------------------------------------------------------------------------#
    
    #--------------------------------------------------------------------------#
    
    # Sigma0 matrix <- cov matrix under H0
    Sigma0 <- diag(1, nrow = d, ncol = d)
    
    # cov matrix under H0
    Sigma1 <- sigma.mult[k]*Sigma0
    #--------------------------------------------------------------------------#
    #--------------------------------------------------------------------------#
    # mean vector under H0
    mu0 <- rep(0, d)
    # mean vector under H1
    mu1 <- rep(mu.param, d)
    
    #----------------------------------------------------------------------------#
    #----------------------------------------------------------------------------#
    
    
    # Estimating power under single kernel test
    out.row.col1 <- Single.MMD(n, d, p,kernel.choice[1], n.iter)
    
    out.row.col2 <- Single.MMD(n, d, p,kernel.choice[2], n.iter)
    
    # Estimating power under multiple kernel test
    out.row.col3 <- Multi.MMD(n, d, p,kernel.choice[3], n.iter)
    
    out.row.col4 <- Multi.MMD(n, d, p,kernel.choice[4], n.iter)
    
    out.row.col5 <- Multi.MMD(n, d, p,kernel.choice[5], n.iter)
    
    # Concatenating all the outputs
    out.row <- c(sigma.mult[k],out.row.col1, out.row.col2, out.row.col3,
                 out.row.col4, out.row.col5)
  }
  
  out.compare <- as.data.frame(out.compare)
  colnames(out.compare) <- c("h","Single Kernel-1", "Single Kernel-2", 
                             "Multiple Kernel-1", "Multiple Kernel-2",
                             "Multiple Kernel-3")
  
  return (out.compare)
}


==> Simulations/QuadvsLin/OVERSIGMAd20/Results/Plot.R <==
Quad <- read.csv("QuadraticTime.csv")
Lin <- read.csv("LinearTime.csv")

Quad.M1 <- Quad$Multiple.Kernel.1
Quad.M2 <- Quad$Multiple.Kernel.2
Quad.M3 <- Quad$Multiple.Kernel.3

Lin.M1 <- Lin$Multiple.Kernel.1
Lin.M2 <- Lin$Multiple.Kernel.2
Lin.M3 <- Lin$Multiple.Kernel.3

Lin.S1 <- Lin$Single.Kernel.1
Lin.S2 <- Lin$Single.Kernel.2

d <- Quad$h


pdf(file="LinQuadGaussianScaled20.pdf")

plot(d, Quad.M2, type='b', col=1, pch=1, lwd=1.5, ylim=c(0, 1), xlab="Signal Strength", 
     ylab='Power', main="Gaussian Scale Alternatives")
points(d, Quad.M1, type='b', col=2, pch=2, lwd=1.5)
points(d, Quad.M3, type='b', col=3, pch=3, lwd=1.5)
points(d, Lin.M2, type='b', col=4, pch=4, lwd=1.5)
points(d, Lin.M1, type='b', col=5, pch=5, lwd=1.5)
points(d, Lin.M3, type='b', col=6, pch=6, lwd=1.5)
points(d, Lin.S1, type='b', col=7, pch=7, lwd=1.5)
points(d, Lin.S2, type='b', col=8, pch=8, lwd=1.5)


legend("bottomright", c("Gauss MMMD","LAP MMMD","Mixed MMMD","Gauss MLMMD",
                        "LAP MLMMD","Mixed MLMMD","Gauss LMMD", "LAP LMMD"), 
       bg='transparent', col=c(1,2,3,4,5,6,7,8),
       pch = c(1, 2, 3, 4, 5, 6, 7, 8))



dev.off()


==> Simulations/QuadvsLin/OVERSIGMAd300/Linear_Sigma_Multiplier/Body.R <==
################################################################################
################# Driver Code for Power over Dimensions ########################
################################################################################
source("Functions.R")
#------------------------------------------------------------------------------#
#------------------------------------------------------------------------------#
start <- Sys.time()
# Number of repetitions
n.rep <- 1
# Number of data points
n <- 200
# Dimension vector of data
d <- 300
# probability of mixture
#------------------------------------------------------------------------------#
# Note: Change the following values according to the simulation
p <- 0
# parameter for sigma0 matrix generation
sigma.param <- 1
# parameter for sigma1 = c*sigma0 matrix generation
sigma.mult <- seq(1,1.2,length.out = 11)
# parameter for mean value for H1 distribution
mu.param <- 0
#------------------------------------------------------------------------------#
#------------------------------------------------------------------------------#
# Choice of kernel for single and multiple kernel tests
# poissble choices: 
# single - "GAUSS" or "LAP" for gaussian or laplacian
# multiple - "MINMAX", "GEXP" or "MIXED" for gaussian kernel with min-max, 
# exponential bandwidth choice, or mixture of gaussian and laplace kernel.

# 1st three coordinate for multiple, Last two for single
kernel.choice <- c("LAP","GEXP", "MIXED", "LAP", "GAUSS")
#------------------------------------------------------------------------------#
#------------------------------------------------------------------------------#
# storing power values for each dimensions

# Libraries for parallelising
library(foreach)
library(doParallel)
# library(snow)
# 
# cores <- strtoi(Sys.getenv("NSLOTS"))-1
# cl <- makeCluster(cores, methods = FALSE, type = "MPI")
# 
# registerDoParallel(cl)

cores <- detectCores()
cl <- makeCluster(cores[1]-1) #not to overload your computer

registerDoParallel(cl)

out.d <- c()
for (iter in 1:n.rep){
  # storing power values for particular iteration
  out.d.iter <- power.d(n, sigma.param = sigma.param, sigma.mult = sigma.mult,
                        mu.param = mu.param, d = d, p = p,
                        kernel.choice = kernel.choice, n.iter = 500)
  out.d <- c(out.d, out.d.iter)
  print (iter)
}

# Making the output a matrix for ease of access
out.d <- as.matrix(as.data.frame(out.d))
end <- Sys.time()
end-start

stopCluster(cl)

write.csv(out.d, file = "Lineard300mult1.2.csv")

==> Simulations/QuadvsLin/OVERSIGMAd300/Linear_Sigma_Multiplier/Functions.R <==
################### Function for generating samples under null #################
# INPUT: 
# n <- no. of samples
# dim <- dimension of the data
# p <- probability of mixture
# OUTPUT:
# n many samples from the distribution under H0

X.gen <- function(n, dim, p, mu0, mu1, 
                  Sigma0, Sigma1){
  
  # generating sample from gaussian denoted by mixture probability = 0
  if (p == 0){
    X.samp <- MASS::mvrnorm(n, mu = mu0, Sigma = Sigma0)
  }
  # generating sample from t (df=10) or multivariate Laplace distribution
  # denoted by mixture probability = 1. 
  else if (p == 1){
    X.samp <- LaplacesDemon::rmvt(n, mu = mu0, S = Sigma0, df = 10)
    
    ############################################################################
    # Uncomment line below and comment line above for generating from Laplace
    
    #X.samp <- LaplacesDemon::rmvl(n, mu = mu0, Sigma = Sigma0)
    ############################################################################
  }
  else{
    
    # vector of choices for mixture distributions
    choice.vec <- rbinom(n, 1, p)
    
    # generating the samples from Gaussian distribution
    gauss.samp <- MASS::mvrnorm(n, mu = mu0, Sigma = Sigma0)
    
    # generating the samples from t (df = 10) or Laplace for mixture
    other.samp <- LaplacesDemon::rmvt(n, mu = mu0, S = Sigma0, df = 10)
    ############################################################################
    # Uncomment line below and comment line above for generating from Laplace
    
    #other.samp <- LaplacesDemon::rmvl(n, mu = mu0, Sigma = Sigma0)
    ############################################################################
    X.samp <- (1-choice.vec) * gauss.samp + choice.vec * other.samp
  }
  return (X.samp)
}

################################################################################
############### Function for generating samples under alternative ##############
# INPUT: 
# n <- no. of samples
# dim <- dimension of the data
# p <- probability of mixture
# OUTPUT:
# n many samples from the distribution under H1
Y.gen <- function(n, dim, p, mu0, mu1, 
                  Sigma0, Sigma1){
  
  # generating sample from gaussian denoted by mixture probability = 0
  if (p == 0){
    Y.samp <- MASS::mvrnorm(n, mu = mu1, Sigma = Sigma1)
  }
  # generating sample from t (df=10) or multivariate Laplace distribution
  # denoted by mixture probability = 1. 
  else if (p == 1){
    Y.samp <- LaplacesDemon::rmvt(n, mu = mu1, S = Sigma1, df = 10)
    ############################################################################
    # Uncomment line below and comment line above for generating from Laplace
    
    #Y.samp  <- LaplacesDemon::rmvl(n, mu = mu1, Sigma = Sigma1)
  }
  else{
    
    # vector of choices for mixture distributions
    choice.vec <- rbinom(n, 1, p)
    
    # generating the samples from Gaussian distribution
    gauss.samp <- MASS::mvrnorm(n, mu = mu1, Sigma = Sigma1)
    
    # generating the samples from t (df = 10) or Laplace for mixture
    other.samp <- LaplacesDemon::rmvt(n, mu = mu1, S = Sigma1, df = 10)
    ############################################################################
    # Uncomment line below and comment line above for generating from Laplace
    
    #other.samp <- LaplacesDemon::rmvl(n, mu = mu1, Sigma = Sigma1)
    
    Y.samp <- (1-choice.vec) * gauss.samp + choice.vec * other.samp
  }
  return (Y.samp)
}

################################################################################
############### The Function $L_{K}$ for a given kernel K ######################
# INPUT:
# d <- dimension of the data
# z1 <- first datavector in the form of [x,y] in a rowbind format
# z2 <- second datavector in the form of [x,y] in a rowbind format
# k <- chosen kernel
# OUTPUT:
# the value of the function $L_{k}$.
L_k <- function(d, z1, z2, k){
  
  return (k(z1[1:d], z2[1:d]) + k(z1[(d+1):(2*d)], z2[(d+1):(2*d)])
          - k(z1[1:d],z2[(d+1):(2*d)]) - k(z2[1:d], z1[(d+1):(2*d)]))
  
}

################################################################################
#################### Function to compute $MMD_{\ell}$ ##########################
# INPUT:
# n <- number of samples
# d <- dimension of the data
# Z1 <- first data matrix having rows in the form [x,y] 
# Z2 <- second data matrix having rows in the form [x,y]
# kernel <- the chosen kernel
# OUTPUT:
# the value of $MMD_{\ell}$ based on above data
compute.MMD_l <- function(n,d,Z1, Z2, kernel){
  
  L_k.vec <- apply(cbind(Z1,Z2), 1,
                   function(x){L_k(d, x[1:(2*d)],x[(2*d+1):(4*d)], kernel)})
  
  return (mean(L_k.vec))
  
}

################################################################################
###################

compute.MMD_l.vec <- function(n,d,Z1, Z2, kernel.vec){
  
  r <- length(kernel.vec)
  MMD_l.vec <- rep(NA, r)
  for (i in 1:r){
    
    MMD_l.vec[i] <- compute.MMD_l(n,d,Z1, Z2, kernel.vec[[i]])
    
  }
  
  return (MMD_l.vec)
}

est.cov.ab <- function(n, d, Z1, Z2, ka, kb){
  
  L1 <- apply(cbind(Z1, Z2), 1,
              function(x){L_k(d, x[1:(2*d)],x[(2*d+1):(4*d)], ka)})
  L2 <- apply(cbind(Z1, Z2), 1,
              function(x){L_k(d, x[1:(2*d)],x[(2*d+1):(4*d)], kb)})
  
  sigma.ab <- cov(L1, L2)
  
  return (2*sigma.ab)
  
}

est.cov <- function(n,d, Z1, Z2, k.vec){
  
  r <- length(k.vec)
  cov.mat <- matrix(NA, r, r)
  for (i in 1:r){
    for (j in 1:r){
      
      cov.mat[i,j] <- est.cov.ab(n,d, Z1, Z2, k.vec[[i]], k.vec[[j]])
      
    }
  }
  
  return (cov.mat + (10^-5)*min(diag(cov.mat))*diag(1, r,r))
}


################################################################################
############ Function for choosing median bandwidth given data #################
# INPUTS:
# X,Y <- given dataset
# OUTPUTS:
# sigma.hat <- bandwidth (for rbf/laplace in kernlab) using median bandwidth

med.bandwidth <- function(X, Y){
  
  # making X and Y matrices for generality
  X <- as.matrix(X); Y <- as.matrix(Y)
  
  Z <- rbind(X,Y)
  
  # median of the row distances
  nu.med <- median(dist(Z)^2)
  
  # rbfdot kernel bandwidth
  sigma.hat <- 1/nu.med        
  # From kernlab package documention, the "sigma"
  # parameter for rbf is taken as exp(-sigma*d(x,y)^2), but
  # according to median heurestic the "sigma" 
  # is standard, hence I have this relation.
  
  return (sigma.hat)
}

# Note: The above function actually returns the square of median bandwidth. This
# is the primary reason why we use square root of output of above function for
# Laplace kernels. 

################################################################################
################################################################################

###### Function for choosing range of bandwidth using min-max heurestic ########
# INPUTS
# X,Y <- given dataset
# OUTPUT
# upper and lower bound of range of bandwidth using min-max heurestic

min.max.band <- function(X, Y){
  
  # making X and Y matrices for generality
  X <- as.matrix(X); Y <- as.matrix(Y)
  
  Z <- rbind(X,Y)
  
  # distance between rows of above data matrix
  norm.vals <- dist(Z)^2
  quantiles.norm <- quantile(norm.vals, probs = c(0.95,0.05))
  
  return (1/quantiles.norm)    
  # From kernlab package documention, the "sigma" parameter for rbf is taken as 
  # exp(-sigma*d(x,y)^2), but according to median heurestic paper the "sigma" 
  # is standard, hence this formulation.
}

################################################################################
############## Function for choosing range based on 2^l rule ###################
# INPUTS
# X,Y <- given dataset
# l0, l1 <- upper and lower bound of integer range
# OUTPUT
# a vector of bandwidths

expo.band <- function(X,Y, l0 = -3, l1 = 3){
  # Computing median bandwidth
  med.band <- med.bandwidth(X,Y)
  
  band <- c();i <- l0
  # loop for choosing bandwidths as i ranges over all integers between l0 and l1
  while(i<=l1){
    band <- c(band,(2^i)*med.band)
    i <- i + 1
  }
  return(band)
}

################################################################################
# Function for computing function of MMD_{u}^{2} vector for a list of kernels ##
################################################################################
# INPUTS
# x <- a vector of values
# param <- the estimated and singularity corrected covariance matrix
# OUTPUT
# value of the function applied on the vector x

multi.func <- function(x, param){
  
  out <- t(x)%*%param%*%x
  
  return (out)
}
################################################################################
################################################################################
###### Function for providing list of kernels according to user choice #########
# INPUT: 
# X,Y <- observed data (used for finding bandwidth)
# kernel.choice <- choice of kernel (between rbf laplace or mixed)
# OUTPUT:
# A list containing kernels using a pre-specified bandwidth selection method
k.choice <- function(X,Y, kernel.choice){
  
  # List of kernels using min-max bandwidth
  if (kernel.choice == "MINMAX"){
    sigma.len <- 10
    sigma.bd <- min.max.band(X,Y)
    sigma.vec <- seq(sigma.bd[1],sigma.bd[2], length.out = sigma.len)
    
    # Defining and Storing list of kernels
    kernel.vec <- c()
    for(i in 1:sigma.len){
      kernel.vec <- c(kernel.vec, kernlab::rbfdot(sigma = sigma.vec[i]))
    }
  }
  # List of kernels using exponential band method
  else if (kernel.choice == "GEXP"){
    
    l0 <- -2; l1 <- 2
    sigma.vec <- expo.band(X,Y, l0, l1)
    sigma.len <- length(sigma.vec)
    
    # Defining and Storing list of kernels
    kernel.vec <- c()
    for(i in 1:sigma.len){
      kernel.vec <- c(kernel.vec, kernlab::rbfdot(sigma = sigma.vec[i]))
    }
  }
  # Mixture of RBF and LAPLACE kernels , where bandwidth is selected using 
  # exponential method
  else if (kernel.choice == "MIXED"){
    
    l0 <- -1; l1 <- 1
    sigma.vec <- expo.band(X,Y, l0, l1)
    sigma.len <- length(sigma.vec)
    
    kernel.vec <- c()
    for(i in 1:sigma.len){
      kernel.vec <- c(kernel.vec, kernlab::rbfdot(sigma = sigma.vec[i]))
    }
    
    for(i in 1:sigma.len){
      kernel.vec <- c(kernel.vec,
                      kernlab::laplacedot(sigma = sqrt(sigma.vec[i])))
    }
  }
  # Laplace kernels using exponential band method
  else if (kernel.choice == "LAP"){
    
    l0 <- -2; l1 <- 2
    sigma.vec <- expo.band(X,Y, l0, l1)
    sigma.len <- length(sigma.vec)
    
    # Defining and Storing list of kernels
    kernel.vec <- c()
    for(i in 1:sigma.len){
      kernel.vec <- c(kernel.vec,
                      kernlab::laplacedot(sigma = sqrt(sigma.vec[i])))
    }
  }
  
  # Return the list of chosen kernels.
  return (kernel.vec)
}

################################################################################
########### Function for simulating test based on single kernel ################


Single.MMD <- function(n, d, p, kernel.choice, n.iter, mu0, mu1, 
                       Sigma0, Sigma1){
  
  # variable for couting total number of rejections
  count <- 0
  cat(" ", file = "log.txt")
  # n.iter sized lists containing the generated data to be used in each
  # iteration
  X.list <- lapply(1:n.iter,function(x){X.gen(n,d,p,mu0, mu1, 
                                              Sigma0, Sigma1)})
  Y.list <- lapply(1:n.iter,function(x){Y.gen(n,d,p, mu0, mu1, 
                                              Sigma0, Sigma1)})
  
  count.vec <- foreach(i=1:n.iter, .combine=cbind, .export = ls(envir=globalenv())) %dopar% {
    
    cat(c("Started Iteration", i, "\n"), file = "log.txt", append = T)
    library(Rfast)
    
    X <- X.list[[i]]
    Y <- Y.list[[i]]
    
    Z <- cbind(X, Y)
    Z1 <- Z[seq(1, n, 2),]
    Z2 <- Z[seq(2, n, 2),]
    
    # Kernels to use 
    #kernel.vec <- k.choice(X, Y, kernel.choice)
    
    # choosing rbf/laplace kernel bandwidth from data using median heurestic
    sigma.med <- med.bandwidth(X, Y)
    
    # Fixing kernel according to above choice
    if (kernel.choice == "GAUSS"){
      kernel <- kernlab::rbfdot(sigma = sigma.med)
    }
    else if (kernel.choice == "LAP"){
      # Note that we take square-root of the output of median bandwidth function
      # This is because we output the median of squared distances, and for 
      # Laplace kernel we need the median of the distances and not the 
      # squared distances
      kernel <- kernlab::laplacedot(sigma = sqrt(sigma.med))
    }
    
    # Threshold for 0.05 level test using above function
    
    # estimated, corrected for singularity inverse covariance matrix
    #inv.cov.samp <- spdinv(est.cov(n, d, Z1,Z2,kernel.vec))
    
    inv.cov.samp <- est.cov.ab(n, d, Z1, Z2, kernel, kernel)
    
    # Storing the threshold coming from above function
    #MMD.func.threshold <- qchisq(0.95, df = length(kernel.vec))
    
    MMD.func.threshold <- qchisq(0.95, df = 1)
    
    # Value of n*MMD_{u}^{2} vector for above list of kernels
    MMD.samp.val <- sqrt(n)*compute.MMD_l(n,d,Z1, Z2, kernel)
    # Value of the mahalanobish type functional applied to above sample vector
    MMD.samp.func <- (MMD.samp.val/sqrt(inv.cov.samp))^2
    
    cat(c("Completed Single Iteration", i, "\n"), file = "log.txt", append = T)
    
    # Adding rejection to previous count of rejections
    MMD.samp.func > MMD.func.threshold
    
  }
  return (mean(count.vec))
}


################################################################################
############ Function for simulating test using multiple kernel ################
# INPUTS
# n <- number of original samples;
# d <- dimension of the data
# p <- mixing probability
# X,Y <- given dataset
# kernel.choice <- a string representing the chosen kernel method

# OUTPUT
# proportion of iterations rejected
Multi.MMD <- function(n, d, p, kernel.choice, n.iter, mu0, mu1, 
                      Sigma0, Sigma1){
  
  # variable for couting total number of rejections
  count <- 0
  cat(" ", file = "log.txt")
  # n.iter sized lists containing the generated data to be used in each
  # iteration
  X.list <- lapply(1:n.iter,function(x){X.gen(n,d,p,mu0, mu1, 
                                              Sigma0, Sigma1)})
  Y.list <- lapply(1:n.iter,function(x){Y.gen(n,d,p, mu0, mu1, 
                                              Sigma0, Sigma1)})
  
  count.vec <- foreach(i=1:n.iter, .combine=cbind, .export = ls(envir=globalenv())) %dopar% {
    
    cat(c("Started Iteration", i, "\n"), file = "log.txt", append = T)
    library(Rfast)
    
    X <- X.list[[i]]
    Y <- Y.list[[i]]
    
    Z <- cbind(X, Y)
    Z1 <- Z[seq(1, n, 2),]
    Z2 <- Z[seq(2, n, 2),]
    
    # Kernels to use 
    kernel.vec <- k.choice(X, Y, kernel.choice)
    
    
    # Threshold for 0.05 level test using above function
    
    # estimated, corrected for singularity inverse covariance matrix
    inv.cov.samp <- spdinv(est.cov(n, d, Z1,Z2,kernel.vec))
    
    # Storing the threshold coming from above function
    MMD.func.threshold <- qchisq(0.95, df = length(kernel.vec))
    
    # Value of n*MMD_{u}^{2} vector for above list of kernels
    MMD.samp.val <- sqrt(n)*compute.MMD_l.vec(n,d,Z1, Z2, kernel.vec)
    # Value of the mahalanobish type functional applied to above sample vector
    MMD.samp.func <- multi.func(MMD.samp.val, param = inv.cov.samp)
    
    cat(c("Completed Iteration", i, "\n"), file = "log.txt", append = T)
    
    # Adding rejection to previous count of rejections
    MMD.samp.func > MMD.func.threshold
    
  }
  return (mean(count.vec))
}

################################################################################
########################## Power comparison function ###########################
################################################################################
# INPUTS:
# n <- no of data points from both distributions
# sigma.param <- the parameter used for generating variance covariance matrix
# sigma.mult <- the parameter for multiplying cov matrix under H0 to get cov
# under H1
# mu.param <- the parameter for generating mean under H1
# d.seq <- the vector of dimensions
# p <- the mixing probability
# kernel.choice <- choice of kernels under single (first two coordinates) 
# and multi kernel setup (last three coordinates)
# OUTPUT:
# A data frame having powers of single and multiple test under various
# dimensions
power.d <- function(n, sigma.param, sigma.mult, mu.param, d, p,
                    kernel.choice, n.iter = 500){
  # writing a log file to keep track of progress
  out.compare <- matrix(NA, nrow = length(sigma.mult), 6)
  for (k in 1:length(sigma.mult)){
    
    #--------------------------------------------------------------------------#
    library(LaplacesDemon)
    library(Rfast)
    #--------------------------------------------------------------------------#
    
    #--------------------------------------------------------------------------#
    # Creating covariance matrices under H0 and H1.
    #################################### Note ##################################
    # We keep a provision for using the correlated as well as the diagonal
    # covariance matrices. Once should be careful to note that for the diagonal
    # case the parameter sigma.param becomes the diagonal elements of the
    # covariance matrix and hence it should be made equal to the variance and
    # not the standard deviation in that case
    ############################################################################
    # Sigma0 matrix <- cov matrix under H0
    #Sigma0 <- matrix(0, nrow = d, ncol = d)
    #for(i in 1:d){
    #  for(j in 1:d){
    #    Sigma0[i,j] = sigma.param^(abs(i-j))
    #  }
    #}
    
    ##### Uncomment below line and comment above section for diagonal Cov ######
    
    Sigma0 <- diag(sigma.param, d, d)
    
    #---------------------------######################-------------------------#
    # cov matrix under H1
    Sigma1 <- sigma.mult[k]*Sigma0
    #--------------------------------------------------------------------------#
    #--------------------------------------------------------------------------#
    # mean vector under H0
    mu0 <- rep(0, d)
    # mean vector under H1
    mu1 <- rep(mu.param, d)
    #--------------------------------------------------------------------------#
    #--------------------------------------------------------------------------#
    
    
    out.row.col1 <- Multi.MMD(n, d, p,kernel.choice[1], n.iter, mu0, mu1, 
                              Sigma0, Sigma1)
    
    out.row.col2 <- Multi.MMD(n, d, p,kernel.choice[2], n.iter, mu0, mu1, 
                              Sigma0, Sigma1)
    
    out.row.col3 <- Multi.MMD(n, d, p,kernel.choice[3], n.iter, mu0, mu1, 
                              Sigma0, Sigma1)
    
    out.row.col4 <- Single.MMD(n, d, p,kernel.choice[4], n.iter, mu0, mu1, 
                              Sigma0, Sigma1)
    
    out.row.col5 <- Single.MMD(n, d, p,kernel.choice[5], n.iter, mu0, mu1, 
                              Sigma0, Sigma1)
    # Concatenating all the outputs
    out.row <- c(sigma.mult[k],out.row.col1, out.row.col2,
                 out.row.col3, out.row.col4, out.row.col5)
    
    out.compare[k,] <- out.row
  }
  
  out.compare <- as.data.frame(out.compare)
  colnames(out.compare) <- c("Signal Strength",
                             "Multiple Kernel-1", "Multiple Kernel-2",
                             "Multiple Kernel-3", "Single Kernel-1",
                             "Single Kernel-2")
  
  return (out.compare)
}



==> Simulations/QuadvsLin/OVERSIGMAd300/Quadratic_Sigma_Multiplier/Body.R <==
################################################################################
################# Driver Code for Power over Dimensions ########################
################################################################################
source("Functions.R")
#------------------------------------------------------------------------------#
#------------------------------------------------------------------------------#
start <- Sys.time()
# Number of repetitions
n.rep <- 1
# Number of data points
n <- 200
# Dimension vector of data
d <- 300
# probability of mixture
p <- 0
# parameter for sigma0 matrix generation
#sigma.param <- 0.5
# parameter for sigma1 = c*sigma0 matrix generation
sigma.mult <- seq(1,1.2,length.out = 11)
# parameter for mean value for H1 distribution
mu.param <- 0
#------------------------------------------------------------------------------#
#------------------------------------------------------------------------------#
# Choice of kernel for single and multiple kernel tests
# poissble choices: 
# single - "GAUSS" or "LAP" for gaussian or laplacian
# multiple - "MINMAX", "GEXP" or "MIXED" for gaussian kernel with min-max, 
# exponential bandwidth choice, or mixture of gaussian and laplace kernel.

# 1st coordinate for single, 2nd for multiple
kernel.choice <- c("LAP", "GAUSS", "LAP", "GEXP", "MIXED")
#------------------------------------------------------------------------------#
#------------------------------------------------------------------------------#
# storing power values for each dimensions

# Libraries for parallelising
library(foreach)
library(doParallel)


# Uncomment to use in cluster 
library(snow)
cores <- strtoi(Sys.getenv("NSLOTS"))-1
cl <- makeCluster(cores, methods = FALSE, type = "MPI")

registerDoParallel(cl)

#cores <- detectCores()
#cl <- makeCluster(cores[1]-1) #not to overload your computer

#registerDoParallel(cl)


out.d <- c()
for (iter in 1:n.rep){
  # storing power values for particular iteration
  out.d.iter <- power.d(n, sigma.mult.seq = sigma.mult,
                        mu.param = mu.param, d, p = p,
                        kernel.choice = kernel.choice, n.iter = 500)
  out.d <- c(out.d, out.d.iter)
  print (iter)
}
out.d <- as.matrix(as.data.frame(out.d))
end <- Sys.time()
end-start

stopCluster(cl)

write.csv(out.d, file = "output.csv")

single.power.d1 <- 2 + 6*(0:(n.rep-1))
single.power.d2 <- 3 + 6*(0:(n.rep-1))
multi.power.d1 <- 4 + 6*(0:(n.rep-1))
multi.power.d2 <- 5 + 6*(0:(n.rep-1))
multi.power.d3 <- 6*(1:n.rep)
power.single.mat1 <- matrix(0, nrow = length(sigma.mult), ncol = n.rep)
power.single.mat2 <- matrix(0, nrow = length(sigma.mult), ncol = n.rep)
power.multi.mat1 <- matrix(0, nrow = length(sigma.mult), ncol = n.rep)
power.multi.mat2 <- matrix(0, nrow = length(sigma.mult), ncol = n.rep)
power.multi.mat3 <- matrix(0, nrow = length(sigma.mult), ncol = n.rep)
for (k in 1:length(sigma.mult)){
  power.single.mat1[k,] <- out.d[k,single.power.d1]
  power.single.mat2[k,] <- out.d[k,single.power.d2]
  power.multi.mat1[k,] <- out.d[k,multi.power.d1]
  power.multi.mat2[k,] <- out.d[k,multi.power.d2]
  power.multi.mat3[k,] <- out.d[k,multi.power.d3]
}

power.single.mat1 <- cbind(sigma.mult,power.single.mat1)
power.single.mat2 <- cbind(sigma.mult,power.single.mat2)
power.multi.mat1 <- cbind(sigma.mult,power.multi.mat1)
power.multi.mat2 <- cbind(sigma.mult,power.multi.mat2)
power.multi.mat3 <- cbind(sigma.mult,power.multi.mat3)

write.csv(power.single.mat1, file = "SinglePower-LAP.csv")
write.csv(power.single.mat2, file = "SinglePower-GAUSS.csv")
write.csv(power.multi.mat1, file = "MultiPower-LAP.csv")
write.csv(power.multi.mat2, file = "MultiPower-GEXP.csv")
write.csv(power.multi.mat3, file = "MultiPower-MIXED.csv")
#------------------------------------------------------------------------------#
#------------------------------------------------------------------------------#

==> Simulations/QuadvsLin/OVERSIGMAd300/Quadratic_Sigma_Multiplier/Functions.R <==
################################################################################
########################### Common Functions ###################################
################################################################################
# mean under H0 <- mu0,mean under H1 <- mu1; 
# Covariance Matrix under H0 <- Sigma0, 
# Covariance Matrix under H1 <- Sigma1 
# are used as global variables and hence are not passed as function arguments


################### Function for generating samples under null #################
# INPUT: 
# n <- no. of samples
# dim <- dimension of the data
# p <- probability of mixture
# OUTPUT:
# n many samples from the distribution under H0

X.gen <- function(n, dim, p){
  
  # generating sample from gaussian denoted by mixture probability = 0
  if (p == 0){
    X.samp <- MASS::mvrnorm(n, mu = mu0, Sigma = Sigma0)
  }
  # generating sample from t (df=10) or multivariate Laplace distribution
  # denoted by mixture probability = 1. 
  else if (p == 1){
    X.samp <- LaplacesDemon::rmvt(n, mu = mu0, S = Sigma0, df = 10)
    
    ### Uncomment line below and comment line above for generating from Laplace ###
    
    #X.samp <- LaplacesDemon::rmvl(n, mu = mu0, Sigma = Sigma0)
  }
  else{
    
    # vector of choices for mixture distributions
    choice.vec <- rbinom(n, 1, p)
    
    # generating the samples from Gaussian distribution
    gauss.samp <- MASS::mvrnorm(n, mu = mu0, Sigma = Sigma0)
    
    # generating the samples from t (df = 10) or Laplace for mixture
    other.samp <- LaplacesDemon::rmvt(n, mu = mu0, S = Sigma0, df = 10)
    
    ### Uncomment line below and comment line above for generating from Laplace ###
    
    #other.samp <- LaplacesDemon::rmvl(n, mu = mu0, Sigma = Sigma0)
    
    X.samp <- (1-choice.vec) * gauss.samp + choice.vec * other.samp
  }
  return (X.samp)
}

################################################################################
############### Function for generating samples under alternative ##############
# INPUT: 
# n <- no. of samples
# dim <- dimension of the data
# p <- probability of mixture
# OUTPUT:
# n many samples from the distribution under H1
Y.gen <- function(n, dim, p){
  
  # generating sample from gaussian denoted by mixture probability = 0
  if (p == 0){
    Y.samp <- MASS::mvrnorm(n, mu = mu1, Sigma = Sigma1)
  }
  # generating sample from t (df=10) or multivariate Laplace distribution
  # denoted by mixture probability = 1. 
  else if (p == 1){
    Y.samp <- LaplacesDemon::rmvt(n, mu = mu1, S = Sigma1, df = 10)
    
    ### Uncomment line below and comment line above for generating from Laplace ###
    
    #Y.samp  <- LaplacesDemon::rmvl(n, mu = mu1, Sigma = Sigma1)
  }
  else{
    
    # vector of choices for mixture distributions
    choice.vec <- rbinom(n, 1, p)
    
    # generating the samples from Gaussian distribution
    gauss.samp <- MASS::mvrnorm(n, mu = mu1, Sigma = Sigma1)
    
    # generating the samples from t (df = 10) or Laplace for mixture
    other.samp <- LaplacesDemon::rmvt(n, mu = mu1, S = Sigma1, df = 10)
    
    ### Uncomment line below and comment line above for generating from Laplace ###
    
    #other.samp <- LaplacesDemon::rmvl(n, mu = mu1, Sigma = Sigma1)
    
    Y.samp <- (1-choice.vec) * gauss.samp + choice.vec * other.samp
  }
  return (Y.samp)
}
################################################################################
########## Function for computing MMD_u^2 between two data vectors #############
# INPUTS:
# k <- given kernel
# X,Y <- given dataset
# OUTPUTS:
# MMD.out <- value of MMD_{u}^{2} for given kernel k

compute.MMD <- function(X, Y, k){
  
  # Compute K(Xi,Xj), K(Yi,Yj) and K(Xi,Yj) matrices
  k.X <- kernlab::kernelMatrix(k, X)
  k.Y <- kernlab::kernelMatrix(k, Y)
  k.XY <- kernlab::kernelMatrix(k, X, Y)
  
  # Compute MMD_{u}^{2} statistic based on above values
  MMD.out <- mean(k.X[row(k.X)!=col(k.X)] + k.Y[row(k.Y)!=col(k.Y)] -
                    2*k.XY[row(k.XY)!=col(k.XY)])
  
  return (MMD.out)
}

################################################################################
# Function for computing vector of MMD_{u}^{2} values for a given finite number
# of kernels
################################################################################
# INPUT:
# kernel.vec <- a list of given kernels
# X,Y <- given dataset
# OUTPUT:
# MMD.vec <- vector of MMD_{u}^{2} for list of given kernels

compute.MMD.vec <- function(X, Y, kernel.vec){
  MMD.vec <- rep(NA, length(kernel.vec))
  # looping over each kernel
  for (i in 1:length(kernel.vec)){
    # MMD_{u}^2 value for the i^{th} kernel
    MMD.val <- compute.MMD(X, Y, kernel.vec[[i]])
    MMD.vec[i] <- MMD.val
  }
  return (MMD.vec)
}
################################################################################
# Function for estimating the asymptotic covariance matrix under H0 using only 
# data coming from p
################################################################################
# INPUTS
# n <- sample size
# x <- data
# k.vec <- list of kernels
# OUTPUT
# The estimated covariance matrix

est.cov <- function(n,x,k.vec){
  # required for using trace function
  require(psych)
  # length of the list of kernels
  k.len <- length(k.vec)
  # Centering matrix required for centering the kernel matrix
  C <- diag(1, nrow = n, ncol = n) - (1/n)*matrix(1, nrow = n, ncol = n)
  
  # list of kernel matrices indexed by the list of kernels
  kvec.mat <- vector("list", k.len)
  for (i in 1:k.len){
    # Computing the centered kernel matrix
    kvec.mat[[i]] <- C%*%kernlab::kernelMatrix(k.vec[[i]], x)%*%C
  }
  
  # estimated covariance matrix
  cov.mat.est <- matrix(0, nrow = k.len, ncol = k.len)
  for (i in 1:k.len){
    for (j in 1:k.len){
      cov.mat.est[i,j] <- (8/(n^2))*tr(kvec.mat[[i]]%*%kvec.mat[[j]])
    }
  }
  
  # adding small error for ensuring invertibility
  return (cov.mat.est + (10^-5)*min(diag(cov.mat.est))*diag(1, k.len,k.len))
}

################################################################################
############ Function for choosing median bandwidth given data #################
# INPUTS:
# X,Y <- given dataset
# OUTPUTS:
# sigma.hat <- bandwidth (for rbf/laplace in kernlab) using median bandwidth

med.bandwidth <- function(X, Y){
  
  # making X and Y matrices for generality
  X <- as.matrix(X); Y <- as.matrix(Y)
  
  Z <- rbind(X,Y)
  
  # median of the row distances
  nu.med <- median(dist(Z)^2)
  
  # rbfdot kernel bandwidth
  sigma.hat <- 1/nu.med        
  # From kernlab package documention, the "sigma"
  # parameter for rbf is taken as exp(-sigma*d(x,y)^2), but
  # according to median heurestic the "sigma" 
  # is standard, hence I have this relation.
  
  return (sigma.hat)
}

# Note: The above function actually returns the square of median bandwidth. This
# is the primary reason why we use square root of output of above function for
# Laplace kernels. 

################################################################################
################################################################################

################################################################################
########################## Single Kernel Functions #############################
################################################################################

####### Function for returning the cut-off for test using single kernel ########

# INPUTS: 
# n <- no. of sample of X, i.e. samples from p
# x <- the data X
# k <- the kernel to use
# OUTPUT: 
# The estimated cutoff under H0.

single.H0.cutoff <- function(n, x, k, n.iter){
  # required for using trace function
  require(psych)
  # Centering matrix
  C <- diag(1, nrow = n, ncol = n) - (1/n)*matrix(1, nrow = n, ncol = n)
  
  # Centered and scaled kernel matrix
  k.mat <- (1/n)*(C%*%kernlab::kernelMatrix(k, x)%*%C)
  
  # generating all the gaussian random vectors for repeated generation
  # of samples from the approximating distribution
  u.mat <- MASS::mvrnorm(n.iter, mu = rep(0,n), 
                         Sigma = diag(2, nrow = n, ncol = n))
  # computing n.iter many samples of approximating distribution
  test.stat <- colSums(t(u.mat) * (k.mat %*% t(u.mat))) - 2*tr(k.mat)
  
  # computing upper 95% quantile of approximating distribution
  H0.thresh <- quantile(test.stat, probs = 0.95)
  return (H0.thresh)
}

# Observe that here we do not use the eigenvalue approach from Gretton (2014)
# instead we use the equivalent quadratic form. This approach is exactly what
# outlined in Gretton (2014) as using property of Gaussian distribution
# the quadratic form using eigenvalues can equivalently written as a 
# quadratic form using the centered kernel matrix

################################################################################
############## Function for simulating test using single kernel ################
# INPUTS
# n <- number of original samples;
# d <- dimension of the Gaussian data
# p <- the probability of mixing.
# Output
# proportion of iterations rejected

Single.MMD <- function(n, d, p, kernel.choice, n.iter){
  
  # variable for couting total number of rejections
  count <- 0
  
  for (i in 1:n.iter){
    
    # generating samples from H0 and H1
    X <- X.gen(n, d, p)
    Y <- Y.gen(n, d, p)
    
    # choosing rbf/laplace kernel bandwidth from data using median heurestic
    sigma.med <- med.bandwidth(X, Y)
    
    # Fixing kernel according to above choice
    if (kernel.choice == "GAUSS"){
      kernel <- kernlab::rbfdot(sigma = sigma.med)
    }
    else if (kernel.choice == "LAP"){
      # Note that we take square-root of the output of median bandwidth function
      # This is because we output the median of squared distances, and for 
      # Laplace kernel we need the median of the distances and not the 
      # squared distances
      kernel <- kernlab::laplacedot(sigma = sqrt(sigma.med))
    }
    
    # Threshold for 0.05 level test
    MMD.threshold <- single.H0.cutoff(n, X, kernel, n.iter)
    
    # n*MMD_{u}^{2} value for the given sample
    MMD.val <- n*compute.MMD(X,Y,kernel)
    
    # Adding rejection to previous count of rejections
    count <- count + (MMD.val > MMD.threshold)
    #print (c(i,count))
  }
  return (count/n.iter)
}
################################################################################
################################################################################

################################################################################
########################## Multiple Kernel Functions ###########################
################################################################################

###### Function for choosing range of bandwidth using min-max heurestic ########
# INPUTS
# X,Y <- given dataset
# OUTPUT
# upper and lower bound of range of bandwidth using min-max heurestic

min.max.band <- function(X, Y){
  
  # making X and Y matrices for generality
  X <- as.matrix(X); Y <- as.matrix(Y)
  
  Z <- rbind(X,Y)
  
  # distance between rows of above data matrix
  norm.vals <- dist(Z)^2
  quantiles.norm <- quantile(norm.vals, probs = c(0.95,0.05))
  
  return (1/quantiles.norm)    
  # From kernlab package documention, the "sigma" parameter for rbf is taken as 
  # exp(-sigma*d(x,y)^2), but according to median heurestic paper the "sigma" 
  # is standard, hence this formulation.
}
################################################################################
############## Function for choosing range based on 2^l rule ###################
# INPUTS
# X,Y <- given dataset
# l0, l1 <- upper and lower bound of integer range
# OUTPUT
# a vector of bandwidths

expo.band <- function(X,Y, l0 = -3, l1 = 3){
  # Computing median bandwidth
  med.band <- med.bandwidth(X,Y)
  
  band <- c();i <- l0
  # loop for choosing bandwidths as i ranges over all integers between l0 and l1
  while(i<=l1){
    band <- c(band,(2^i)*med.band)
    i <- i + 1
  }
  return(band)
}

################################################################################
# Function for computing function of MMD_{u}^{2} vector for a list of kernels ##
################################################################################
# INPUTS
# x <- a vector of values
# param <- the estimated and singularity corrected covariance matrix
# OUTPUT
# value of the function applied on the vector x

multi.func <- function(x, param){
  
  out <- t(x)%*%param%*%x
  
  return (out)
}
################################################################################
############ Function for finding H0 cutoff for multiple Kernel test ###########
# INPUT:
# n <- number of samples from distribution of X.
# x <- the oberseved data coming from p
# invcov <- the estimated inverse covariance matrix
# k.vec <- list of kernels to use
# OUTPUT:
# The upper alpha cutoff under null.

####### Helper function for computing value of approximating statistic given a #
# kernel and the independently generated gaussian variables ####################
multi.k.approx.stat <- function(k.mat, u.mat){
  
  # computing n.iter many samples of approximating distribution for a kernel
  test.stat <- colSums(t(u.mat) * (k.mat %*% t(u.mat))) - 2*tr(k.mat)
  
  return (test.stat)
}

#---------------------######################################-------------------#

multi.H0.cutoff <- function(n, x, k.vec, invcov, n.iter){
  # required for using trace function
  require(psych)
  # length of the list of kernels
  k.len <- length(k.vec)
  
  # Centering matrix
  C <- diag(1, nrow = n, ncol = n) - (1/n)*matrix(1, nrow = n, ncol = n)
  
  # list of kernel matrices indexed by the list of kernels
  kvec.mat <- vector("list", k.len)
  for (i in 1:k.len){
    # Centered kernel matrices scaled by 1/n
    kvec.mat[[i]] <- (1/n)*(C%*%kernlab::kernelMatrix(k.vec[[i]], x)%*%C)
  }
  # Estimated covariance matrix (which is passed as an argument)
  invcov.mat.est <- invcov
  
  # generating all the gaussian random vectors for repeated generation
  # of samples from the approximating distribution
  u.mat <- MASS::mvrnorm(n.iter, mu = rep(0,n), 
                         Sigma = diag(2, nrow = n, ncol = n))
  
  # getting n.iter many resamples from the approximating distribution
  # first we generate a matrix having n.iter many rows, where the i^th
  # row contains the random vector generated from the approximating distribution
  # using the i^th gaussian sample
  test.kernel.mat <- sapply(kvec.mat, multi.k.approx.stat, u.mat = u.mat)
  
  # from the above generated matrix, we apply the mahalanobis distance type
  # function to each row with the estimated covariance matrix
  test.stat <- apply(test.kernel.mat, 1, multi.func, param = invcov.mat.est)
  
  # computing upper 95% quantile of approximating distribution
  H0.thresh <- quantile(test.stat, probs = 0.95)
  return (H0.thresh)
}

################################################################################
###### Function for providing list of kernels according to user choice #########
# INPUT: 
# X,Y <- observed data (used for finding bandwidth)
# kernel.choice <- choice of kernel (between rbf laplace or mixed)
# OUTPUT:
# A list containing kernels using a pre-specified bandwidth selection method
k.choice <- function(X,Y, kernel.choice){
  
  # List of kernels using min-max bandwidth
  if (kernel.choice == "MINMAX"){
    sigma.len <- 10
    sigma.bd <- min.max.band(X,Y)
    sigma.vec <- seq(sigma.bd[1],sigma.bd[2], length.out = sigma.len)
    
    # Defining and Storing list of kernels
    kernel.vec <- c()
    for(i in 1:sigma.len){
      kernel.vec <- c(kernel.vec, kernlab::rbfdot(sigma = sigma.vec[i]))
    }
  }
  # List of kernels using exponential band method
  else if (kernel.choice == "GEXP"){
    
    l0 <- -2; l1 <- 2
    sigma.vec <- expo.band(X,Y, l0, l1)
    sigma.len <- length(sigma.vec)
    
    # Defining and Storing list of kernels
    kernel.vec <- c()
    for(i in 1:sigma.len){
      kernel.vec <- c(kernel.vec, kernlab::rbfdot(sigma = sigma.vec[i]))
    }
  }
  # Mixture of RBF and LAPLACE kernels , where bandwidth is selected using 
  # exponential method
  else if (kernel.choice == "MIXED"){
    
    l0 <- -1; l1 <- 1
    sigma.vec <- expo.band(X,Y, l0, l1)
    sigma.len <- length(sigma.vec)
    
    kernel.vec <- c()
    for(i in 1:sigma.len){
      kernel.vec <- c(kernel.vec, kernlab::rbfdot(sigma = sigma.vec[i]))
    }
    
    for(i in 1:sigma.len){
      kernel.vec <- c(kernel.vec,
                      kernlab::laplacedot(sigma = sqrt(sigma.vec[i])))
    }
  }
  # Laplace kernels using exponential band method
  else if (kernel.choice == "LAP"){
    
    l0 <- -2; l1 <- 2
    sigma.vec <- expo.band(X,Y, l0, l1)
    sigma.len <- length(sigma.vec)
    
    # Defining and Storing list of kernels
    kernel.vec <- c()
    for(i in 1:sigma.len){
      kernel.vec <- c(kernel.vec,
                      kernlab::laplacedot(sigma = sqrt(sigma.vec[i])))
    }
  }
  
  # Return the list of chosen kernels.
  return (kernel.vec)
}

################################################################################
############ Function for simulating test using multiple kernel ################
# INPUTS
# n <- number of original samples;
# d <- dimension of the data
# p <- mixing probability
# X,Y <- given dataset
# kernel.choice <- a string representing the chosen kernel method

# OUTPUT
# proportion of iterations rejected
Multi.MMD <- function(n, d, p, kernel.choice, n.iter){
  
  # variable for couting total number of rejections
  count <- 0
  
  # n.iter sized lists containing the generated data to be used in each
  # iteration
  X.list <- lapply(1:n.iter,function(x){X.gen(n,d,p)})
  Y.list <- lapply(1:n.iter,function(x){Y.gen(n,d,p)})
  
  for (i in 1:n.iter){
    
    # Calling i^th samples from above pre-generated data list
    X <- X.list[[i]]
    Y <- Y.list[[i]]
    
    # Kernels to use 
    kernel.vec <- k.choice(X, Y, kernel.choice)
    
    
    # Threshold for 0.05 level test using above function
    
    # estimated, corrected for singularity inverse covariance matrix
    inv.cov.samp <- spdinv(est.cov(n,X,kernel.vec))
    
    # Storing the threshold coming from above function
    MMD.func.threshold <- multi.H0.cutoff(n, X, kernel.vec, 
                                          inv.cov.samp, n.iter)
    
    # Value of n*MMD_{u}^{2} vector for above list of kernels
    MMD.samp.val <- n*compute.MMD.vec(X, Y, kernel.vec)
    # Value of the mahalanobish type functional applied to above sample vector
    MMD.samp.func <- multi.func(MMD.samp.val, param = inv.cov.samp)
    
    # Adding rejection to previous count of rejections
    count <- count + (MMD.samp.func > MMD.func.threshold)
    #print (c(i,count))
  }
  return (count/n.iter)
}

################################################################################
################################################################################

################################################################################
########################## Power comparison function ###########################
################################################################################
# INPUTS:
# n <- no of data points from both distributions
# sigma.param <- the parameter used for generating variance covariance matrix
# sigma.mult.seq <- vector of the parameter for multiplying cov matrix under 
# H0 to get cov under H1
# mu.param <- the parameter for generating mean under H1
# d <- the dimension of the data
# p <- the mixing probability
# kernel.choice <- choice of kernels under single (first two coordinates) 
# and multi kernel setup (last three coordinates)
# OUTPUT:
# A data frame having powers of single and multiple test under various
# dimensions

power.d <- function(n, sigma.mult.seq, 
                    mu.param = 0, d,p = 0,
                    kernel.choice, n.iter = 500){
  
  
  # redefining dimension vector for ease
  sigma.mult <- sigma.mult.seq
  
  out.compare <- foreach(k=1:length(sigma.mult), .combine=rbind, .export = ls(envir=globalenv())) %dopar% {
    
    #--------------------------------------------------------------------------#
    library(LaplacesDemon)
    library(Rfast)
    #--------------------------------------------------------------------------#
    
    #--------------------------------------------------------------------------#
    
    # Sigma0 matrix <- cov matrix under H0
    Sigma0 <- diag(1, nrow = d, ncol = d)
    
    # cov matrix under H0
    Sigma1 <- sigma.mult[k]*Sigma0
    #--------------------------------------------------------------------------#
    #--------------------------------------------------------------------------#
    # mean vector under H0
    mu0 <- rep(0, d)
    # mean vector under H1
    mu1 <- rep(mu.param, d)
    
    #----------------------------------------------------------------------------#
    #----------------------------------------------------------------------------#
    
    
    # Estimating power under single kernel test
    out.row.col1 <- Single.MMD(n, d, p,kernel.choice[1], n.iter)
    
    out.row.col2 <- Single.MMD(n, d, p,kernel.choice[2], n.iter)
    
    # Estimating power under multiple kernel test
    out.row.col3 <- Multi.MMD(n, d, p,kernel.choice[3], n.iter)
    
    out.row.col4 <- Multi.MMD(n, d, p,kernel.choice[4], n.iter)
    
    out.row.col5 <- Multi.MMD(n, d, p,kernel.choice[5], n.iter)
    
    # Concatenating all the outputs
    out.row <- c(sigma.mult[k],out.row.col1, out.row.col2, out.row.col3,
                 out.row.col4, out.row.col5)
  }
  
  out.compare <- as.data.frame(out.compare)
  colnames(out.compare) <- c("h","Single Kernel-1", "Single Kernel-2", 
                             "Multiple Kernel-1", "Multiple Kernel-2",
                             "Multiple Kernel-3")
  
  return (out.compare)
}


==> Simulations/QuadvsLin/OVERSIGMAd300/Results/Plot.R <==
Quad <- read.csv("QuadraticTime.csv")
Lin <- read.csv("LinearTime.csv")

Quad.M1 <- Quad$Multiple.Kernel.1
Quad.M2 <- Quad$Multiple.Kernel.2
Quad.M3 <- Quad$Multiple.Kernel.3

Lin.M1 <- Lin$Multiple.Kernel.1
Lin.M2 <- Lin$Multiple.Kernel.2
Lin.M3 <- Lin$Multiple.Kernel.3

Lin.S1 <- Lin$Single.Kernel.1
Lin.S2 <- Lin$Single.Kernel.2

d <- Quad$h


pdf(file="LinQuadGaussianScaled300.pdf")

plot(d, Quad.M2, type='b', col=1, pch=1, lwd=1.5, ylim=c(0, 1), xlab="Signal Strength", 
     ylab='Power', main="Gaussian Scale Alternatives")
points(d, Quad.M1, type='b', col=2, pch=2, lwd=1.5)
points(d, Quad.M3, type='b', col=3, pch=3, lwd=1.5)
points(d, Lin.M2, type='b', col=4, pch=4, lwd=1.5)
points(d, Lin.M1, type='b', col=5, pch=5, lwd=1.5)
points(d, Lin.M3, type='b', col=6, pch=6, lwd=1.5)
points(d, Lin.S1, type='b', col=7, pch=7, lwd=1.5)
points(d, Lin.S2, type='b', col=8, pch=8, lwd=1.5)


legend(1.151, 0.65, c("Gauss MMMD","LAP MMMD","Mixed MMMD","Gauss MLMMD",
                       "LAP MLMMD","Mixed MLMMD","Gauss LMMD", "LAP LMMD"), 
       bg='transparent', col=c(1,2,3,4,5,6,7,8),
       pch = c(1, 2, 3, 4, 5, 6, 7, 8))



dev.off()


==> Simulations/QuadvsLin/OVERSIGMAd75/Linear_Sigma_Multiplier/Body.R <==
################################################################################
################# Driver Code for Power over Dimensions ########################
################################################################################
source("Functions.R")
#------------------------------------------------------------------------------#
#------------------------------------------------------------------------------#
start <- Sys.time()
# Number of repetitions
n.rep <- 1
# Number of data points
n <- 200
# Dimension vector of data
d <- 75
# probability of mixture
#------------------------------------------------------------------------------#
# Note: Change the following values according to the simulation
p <- 0
# parameter for sigma0 matrix generation
sigma.param <- 1
# parameter for sigma1 = c*sigma0 matrix generation
sigma.mult <- seq(1,1.4,length.out = 11)
# parameter for mean value for H1 distribution
mu.param <- 0
#------------------------------------------------------------------------------#
#------------------------------------------------------------------------------#
# Choice of kernel for single and multiple kernel tests
# poissble choices: 
# single - "GAUSS" or "LAP" for gaussian or laplacian
# multiple - "MINMAX", "GEXP" or "MIXED" for gaussian kernel with min-max, 
# exponential bandwidth choice, or mixture of gaussian and laplace kernel.

# 1st three coordinate for multiple, Last two for single
kernel.choice <- c("LAP","GEXP", "MIXED", "LAP", "GAUSS")
#------------------------------------------------------------------------------#
#------------------------------------------------------------------------------#
# storing power values for each dimensions

# Libraries for parallelising
library(foreach)
library(doParallel)
# library(snow)
# 
# cores <- strtoi(Sys.getenv("NSLOTS"))-1
# cl <- makeCluster(cores, methods = FALSE, type = "MPI")
# 
# registerDoParallel(cl)

cores <- detectCores()
cl <- makeCluster(cores[1]-1) #not to overload your computer

registerDoParallel(cl)

out.d <- c()
for (iter in 1:n.rep){
  # storing power values for particular iteration
  out.d.iter <- power.d(n, sigma.param = sigma.param, sigma.mult = sigma.mult,
                        mu.param = mu.param, d = d, p = p,
                        kernel.choice = kernel.choice, n.iter = 500)
  out.d <- c(out.d, out.d.iter)
  print (iter)
}

# Making the output a matrix for ease of access
out.d <- as.matrix(as.data.frame(out.d))
end <- Sys.time()
end-start

stopCluster(cl)

write.csv(out.d, file = "Lineard75mult1.4.csv")

==> Simulations/QuadvsLin/OVERSIGMAd75/Linear_Sigma_Multiplier/Functions.R <==
################### Function for generating samples under null #################
# INPUT: 
# n <- no. of samples
# dim <- dimension of the data
# p <- probability of mixture
# OUTPUT:
# n many samples from the distribution under H0

X.gen <- function(n, dim, p, mu0, mu1, 
                  Sigma0, Sigma1){
  
  # generating sample from gaussian denoted by mixture probability = 0
  if (p == 0){
    X.samp <- MASS::mvrnorm(n, mu = mu0, Sigma = Sigma0)
  }
  # generating sample from t (df=10) or multivariate Laplace distribution
  # denoted by mixture probability = 1. 
  else if (p == 1){
    X.samp <- LaplacesDemon::rmvt(n, mu = mu0, S = Sigma0, df = 10)
    
    ############################################################################
    # Uncomment line below and comment line above for generating from Laplace
    
    #X.samp <- LaplacesDemon::rmvl(n, mu = mu0, Sigma = Sigma0)
    ############################################################################
  }
  else{
    
    # vector of choices for mixture distributions
    choice.vec <- rbinom(n, 1, p)
    
    # generating the samples from Gaussian distribution
    gauss.samp <- MASS::mvrnorm(n, mu = mu0, Sigma = Sigma0)
    
    # generating the samples from t (df = 10) or Laplace for mixture
    other.samp <- LaplacesDemon::rmvt(n, mu = mu0, S = Sigma0, df = 10)
    ############################################################################
    # Uncomment line below and comment line above for generating from Laplace
    
    #other.samp <- LaplacesDemon::rmvl(n, mu = mu0, Sigma = Sigma0)
    ############################################################################
    X.samp <- (1-choice.vec) * gauss.samp + choice.vec * other.samp
  }
  return (X.samp)
}

################################################################################
############### Function for generating samples under alternative ##############
# INPUT: 
# n <- no. of samples
# dim <- dimension of the data
# p <- probability of mixture
# OUTPUT:
# n many samples from the distribution under H1
Y.gen <- function(n, dim, p, mu0, mu1, 
                  Sigma0, Sigma1){
  
  # generating sample from gaussian denoted by mixture probability = 0
  if (p == 0){
    Y.samp <- MASS::mvrnorm(n, mu = mu1, Sigma = Sigma1)
  }
  # generating sample from t (df=10) or multivariate Laplace distribution
  # denoted by mixture probability = 1. 
  else if (p == 1){
    Y.samp <- LaplacesDemon::rmvt(n, mu = mu1, S = Sigma1, df = 10)
    ############################################################################
    # Uncomment line below and comment line above for generating from Laplace
    
    #Y.samp  <- LaplacesDemon::rmvl(n, mu = mu1, Sigma = Sigma1)
  }
  else{
    
    # vector of choices for mixture distributions
    choice.vec <- rbinom(n, 1, p)
    
    # generating the samples from Gaussian distribution
    gauss.samp <- MASS::mvrnorm(n, mu = mu1, Sigma = Sigma1)
    
    # generating the samples from t (df = 10) or Laplace for mixture
    other.samp <- LaplacesDemon::rmvt(n, mu = mu1, S = Sigma1, df = 10)
    ############################################################################
    # Uncomment line below and comment line above for generating from Laplace
    
    #other.samp <- LaplacesDemon::rmvl(n, mu = mu1, Sigma = Sigma1)
    
    Y.samp <- (1-choice.vec) * gauss.samp + choice.vec * other.samp
  }
  return (Y.samp)
}

################################################################################
############### The Function $L_{K}$ for a given kernel K ######################
# INPUT:
# d <- dimension of the data
# z1 <- first datavector in the form of [x,y] in a rowbind format
# z2 <- second datavector in the form of [x,y] in a rowbind format
# k <- chosen kernel
# OUTPUT:
# the value of the function $L_{k}$.
L_k <- function(d, z1, z2, k){
  
  return (k(z1[1:d], z2[1:d]) + k(z1[(d+1):(2*d)], z2[(d+1):(2*d)])
          - k(z1[1:d],z2[(d+1):(2*d)]) - k(z2[1:d], z1[(d+1):(2*d)]))
  
}

################################################################################
#################### Function to compute $MMD_{\ell}$ ##########################
# INPUT:
# n <- number of samples
# d <- dimension of the data
# Z1 <- first data matrix having rows in the form [x,y] 
# Z2 <- second data matrix having rows in the form [x,y]
# kernel <- the chosen kernel
# OUTPUT:
# the value of $MMD_{\ell}$ based on above data
compute.MMD_l <- function(n,d,Z1, Z2, kernel){
  
  L_k.vec <- apply(cbind(Z1,Z2), 1,
                   function(x){L_k(d, x[1:(2*d)],x[(2*d+1):(4*d)], kernel)})
  
  return (mean(L_k.vec))
  
}

################################################################################
###################

compute.MMD_l.vec <- function(n,d,Z1, Z2, kernel.vec){
  
  r <- length(kernel.vec)
  MMD_l.vec <- rep(NA, r)
  for (i in 1:r){
    
    MMD_l.vec[i] <- compute.MMD_l(n,d,Z1, Z2, kernel.vec[[i]])
    
  }
  
  return (MMD_l.vec)
}

est.cov.ab <- function(n, d, Z1, Z2, ka, kb){
  
  L1 <- apply(cbind(Z1, Z2), 1,
              function(x){L_k(d, x[1:(2*d)],x[(2*d+1):(4*d)], ka)})
  L2 <- apply(cbind(Z1, Z2), 1,
              function(x){L_k(d, x[1:(2*d)],x[(2*d+1):(4*d)], kb)})
  
  sigma.ab <- cov(L1, L2)
  
  return (2*sigma.ab)
  
}

est.cov <- function(n,d, Z1, Z2, k.vec){
  
  r <- length(k.vec)
  cov.mat <- matrix(NA, r, r)
  for (i in 1:r){
    for (j in 1:r){
      
      cov.mat[i,j] <- est.cov.ab(n,d, Z1, Z2, k.vec[[i]], k.vec[[j]])
      
    }
  }
  
  return (cov.mat + (10^-5)*min(diag(cov.mat))*diag(1, r,r))
}


################################################################################
############ Function for choosing median bandwidth given data #################
# INPUTS:
# X,Y <- given dataset
# OUTPUTS:
# sigma.hat <- bandwidth (for rbf/laplace in kernlab) using median bandwidth

med.bandwidth <- function(X, Y){
  
  # making X and Y matrices for generality
  X <- as.matrix(X); Y <- as.matrix(Y)
  
  Z <- rbind(X,Y)
  
  # median of the row distances
  nu.med <- median(dist(Z)^2)
  
  # rbfdot kernel bandwidth
  sigma.hat <- 1/nu.med        
  # From kernlab package documention, the "sigma"
  # parameter for rbf is taken as exp(-sigma*d(x,y)^2), but
  # according to median heurestic the "sigma" 
  # is standard, hence I have this relation.
  
  return (sigma.hat)
}

# Note: The above function actually returns the square of median bandwidth. This
# is the primary reason why we use square root of output of above function for
# Laplace kernels. 

################################################################################
################################################################################

###### Function for choosing range of bandwidth using min-max heurestic ########
# INPUTS
# X,Y <- given dataset
# OUTPUT
# upper and lower bound of range of bandwidth using min-max heurestic

min.max.band <- function(X, Y){
  
  # making X and Y matrices for generality
  X <- as.matrix(X); Y <- as.matrix(Y)
  
  Z <- rbind(X,Y)
  
  # distance between rows of above data matrix
  norm.vals <- dist(Z)^2
  quantiles.norm <- quantile(norm.vals, probs = c(0.95,0.05))
  
  return (1/quantiles.norm)    
  # From kernlab package documention, the "sigma" parameter for rbf is taken as 
  # exp(-sigma*d(x,y)^2), but according to median heurestic paper the "sigma" 
  # is standard, hence this formulation.
}

################################################################################
############## Function for choosing range based on 2^l rule ###################
# INPUTS
# X,Y <- given dataset
# l0, l1 <- upper and lower bound of integer range
# OUTPUT
# a vector of bandwidths

expo.band <- function(X,Y, l0 = -3, l1 = 3){
  # Computing median bandwidth
  med.band <- med.bandwidth(X,Y)
  
  band <- c();i <- l0
  # loop for choosing bandwidths as i ranges over all integers between l0 and l1
  while(i<=l1){
    band <- c(band,(2^i)*med.band)
    i <- i + 1
  }
  return(band)
}

################################################################################
# Function for computing function of MMD_{u}^{2} vector for a list of kernels ##
################################################################################
# INPUTS
# x <- a vector of values
# param <- the estimated and singularity corrected covariance matrix
# OUTPUT
# value of the function applied on the vector x

multi.func <- function(x, param){
  
  out <- t(x)%*%param%*%x
  
  return (out)
}
################################################################################
################################################################################
###### Function for providing list of kernels according to user choice #########
# INPUT: 
# X,Y <- observed data (used for finding bandwidth)
# kernel.choice <- choice of kernel (between rbf laplace or mixed)
# OUTPUT:
# A list containing kernels using a pre-specified bandwidth selection method
k.choice <- function(X,Y, kernel.choice){
  
  # List of kernels using min-max bandwidth
  if (kernel.choice == "MINMAX"){
    sigma.len <- 10
    sigma.bd <- min.max.band(X,Y)
    sigma.vec <- seq(sigma.bd[1],sigma.bd[2], length.out = sigma.len)
    
    # Defining and Storing list of kernels
    kernel.vec <- c()
    for(i in 1:sigma.len){
      kernel.vec <- c(kernel.vec, kernlab::rbfdot(sigma = sigma.vec[i]))
    }
  }
  # List of kernels using exponential band method
  else if (kernel.choice == "GEXP"){
    
    l0 <- -2; l1 <- 2
    sigma.vec <- expo.band(X,Y, l0, l1)
    sigma.len <- length(sigma.vec)
    
    # Defining and Storing list of kernels
    kernel.vec <- c()
    for(i in 1:sigma.len){
      kernel.vec <- c(kernel.vec, kernlab::rbfdot(sigma = sigma.vec[i]))
    }
  }
  # Mixture of RBF and LAPLACE kernels , where bandwidth is selected using 
  # exponential method
  else if (kernel.choice == "MIXED"){
    
    l0 <- -1; l1 <- 1
    sigma.vec <- expo.band(X,Y, l0, l1)
    sigma.len <- length(sigma.vec)
    
    kernel.vec <- c()
    for(i in 1:sigma.len){
      kernel.vec <- c(kernel.vec, kernlab::rbfdot(sigma = sigma.vec[i]))
    }
    
    for(i in 1:sigma.len){
      kernel.vec <- c(kernel.vec,
                      kernlab::laplacedot(sigma = sqrt(sigma.vec[i])))
    }
  }
  # Laplace kernels using exponential band method
  else if (kernel.choice == "LAP"){
    
    l0 <- -2; l1 <- 2
    sigma.vec <- expo.band(X,Y, l0, l1)
    sigma.len <- length(sigma.vec)
    
    # Defining and Storing list of kernels
    kernel.vec <- c()
    for(i in 1:sigma.len){
      kernel.vec <- c(kernel.vec,
                      kernlab::laplacedot(sigma = sqrt(sigma.vec[i])))
    }
  }
  
  # Return the list of chosen kernels.
  return (kernel.vec)
}

################################################################################
########### Function for simulating test based on single kernel ################


Single.MMD <- function(n, d, p, kernel.choice, n.iter, mu0, mu1, 
                       Sigma0, Sigma1){
  
  # variable for couting total number of rejections
  count <- 0
  cat(" ", file = "log.txt")
  # n.iter sized lists containing the generated data to be used in each
  # iteration
  X.list <- lapply(1:n.iter,function(x){X.gen(n,d,p,mu0, mu1, 
                                              Sigma0, Sigma1)})
  Y.list <- lapply(1:n.iter,function(x){Y.gen(n,d,p, mu0, mu1, 
                                              Sigma0, Sigma1)})
  
  count.vec <- foreach(i=1:n.iter, .combine=cbind, .export = ls(envir=globalenv())) %dopar% {
    
    cat(c("Started Iteration", i, "\n"), file = "log.txt", append = T)
    library(Rfast)
    
    X <- X.list[[i]]
    Y <- Y.list[[i]]
    
    Z <- cbind(X, Y)
    Z1 <- Z[seq(1, n, 2),]
    Z2 <- Z[seq(2, n, 2),]
    
    # Kernels to use 
    #kernel.vec <- k.choice(X, Y, kernel.choice)
    
    # choosing rbf/laplace kernel bandwidth from data using median heurestic
    sigma.med <- med.bandwidth(X, Y)
    
    # Fixing kernel according to above choice
    if (kernel.choice == "GAUSS"){
      kernel <- kernlab::rbfdot(sigma = sigma.med)
    }
    else if (kernel.choice == "LAP"){
      # Note that we take square-root of the output of median bandwidth function
      # This is because we output the median of squared distances, and for 
      # Laplace kernel we need the median of the distances and not the 
      # squared distances
      kernel <- kernlab::laplacedot(sigma = sqrt(sigma.med))
    }
    
    # Threshold for 0.05 level test using above function
    
    # estimated, corrected for singularity inverse covariance matrix
    #inv.cov.samp <- spdinv(est.cov(n, d, Z1,Z2,kernel.vec))
    
    inv.cov.samp <- est.cov.ab(n, d, Z1, Z2, kernel, kernel)
    
    # Storing the threshold coming from above function
    #MMD.func.threshold <- qchisq(0.95, df = length(kernel.vec))
    
    MMD.func.threshold <- qchisq(0.95, df = 1)
    
    # Value of n*MMD_{u}^{2} vector for above list of kernels
    MMD.samp.val <- sqrt(n)*compute.MMD_l(n,d,Z1, Z2, kernel)
    # Value of the mahalanobish type functional applied to above sample vector
    MMD.samp.func <- (MMD.samp.val/sqrt(inv.cov.samp))^2
    
    cat(c("Completed Single Iteration", i, "\n"), file = "log.txt", append = T)
    
    # Adding rejection to previous count of rejections
    MMD.samp.func > MMD.func.threshold
    
  }
  return (mean(count.vec))
}


################################################################################
############ Function for simulating test using multiple kernel ################
# INPUTS
# n <- number of original samples;
# d <- dimension of the data
# p <- mixing probability
# X,Y <- given dataset
# kernel.choice <- a string representing the chosen kernel method

# OUTPUT
# proportion of iterations rejected
Multi.MMD <- function(n, d, p, kernel.choice, n.iter, mu0, mu1, 
                      Sigma0, Sigma1){
  
  # variable for couting total number of rejections
  count <- 0
  cat(" ", file = "log.txt")
  # n.iter sized lists containing the generated data to be used in each
  # iteration
  X.list <- lapply(1:n.iter,function(x){X.gen(n,d,p,mu0, mu1, 
                                              Sigma0, Sigma1)})
  Y.list <- lapply(1:n.iter,function(x){Y.gen(n,d,p, mu0, mu1, 
                                              Sigma0, Sigma1)})
  
  count.vec <- foreach(i=1:n.iter, .combine=cbind, .export = ls(envir=globalenv())) %dopar% {
    
    cat(c("Started Iteration", i, "\n"), file = "log.txt", append = T)
    library(Rfast)
    
    X <- X.list[[i]]
    Y <- Y.list[[i]]
    
    Z <- cbind(X, Y)
    Z1 <- Z[seq(1, n, 2),]
    Z2 <- Z[seq(2, n, 2),]
    
    # Kernels to use 
    kernel.vec <- k.choice(X, Y, kernel.choice)
    
    
    # Threshold for 0.05 level test using above function
    
    # estimated, corrected for singularity inverse covariance matrix
    inv.cov.samp <- spdinv(est.cov(n, d, Z1,Z2,kernel.vec))
    
    # Storing the threshold coming from above function
    MMD.func.threshold <- qchisq(0.95, df = length(kernel.vec))
    
    # Value of n*MMD_{u}^{2} vector for above list of kernels
    MMD.samp.val <- sqrt(n)*compute.MMD_l.vec(n,d,Z1, Z2, kernel.vec)
    # Value of the mahalanobish type functional applied to above sample vector
    MMD.samp.func <- multi.func(MMD.samp.val, param = inv.cov.samp)
    
    cat(c("Completed Iteration", i, "\n"), file = "log.txt", append = T)
    
    # Adding rejection to previous count of rejections
    MMD.samp.func > MMD.func.threshold
    
  }
  return (mean(count.vec))
}

################################################################################
########################## Power comparison function ###########################
################################################################################
# INPUTS:
# n <- no of data points from both distributions
# sigma.param <- the parameter used for generating variance covariance matrix
# sigma.mult <- the parameter for multiplying cov matrix under H0 to get cov
# under H1
# mu.param <- the parameter for generating mean under H1
# d.seq <- the vector of dimensions
# p <- the mixing probability
# kernel.choice <- choice of kernels under single (first two coordinates) 
# and multi kernel setup (last three coordinates)
# OUTPUT:
# A data frame having powers of single and multiple test under various
# dimensions
power.d <- function(n, sigma.param, sigma.mult, mu.param, d, p,
                    kernel.choice, n.iter = 500){
  # writing a log file to keep track of progress
  out.compare <- matrix(NA, nrow = length(sigma.mult), 6)
  for (k in 1:length(sigma.mult)){
    
    #--------------------------------------------------------------------------#
    library(LaplacesDemon)
    library(Rfast)
    #--------------------------------------------------------------------------#
    
    #--------------------------------------------------------------------------#
    # Creating covariance matrices under H0 and H1.
    #################################### Note ##################################
    # We keep a provision for using the correlated as well as the diagonal
    # covariance matrices. Once should be careful to note that for the diagonal
    # case the parameter sigma.param becomes the diagonal elements of the
    # covariance matrix and hence it should be made equal to the variance and
    # not the standard deviation in that case
    ############################################################################
    # Sigma0 matrix <- cov matrix under H0
    #Sigma0 <- matrix(0, nrow = d, ncol = d)
    #for(i in 1:d){
    #  for(j in 1:d){
    #    Sigma0[i,j] = sigma.param^(abs(i-j))
    #  }
    #}
    
    ##### Uncomment below line and comment above section for diagonal Cov ######
    
    Sigma0 <- diag(sigma.param, d, d)
    
    #---------------------------######################-------------------------#
    # cov matrix under H1
    Sigma1 <- sigma.mult[k]*Sigma0
    #--------------------------------------------------------------------------#
    #--------------------------------------------------------------------------#
    # mean vector under H0
    mu0 <- rep(0, d)
    # mean vector under H1
    mu1 <- rep(mu.param, d)
    #--------------------------------------------------------------------------#
    #--------------------------------------------------------------------------#
    
    
    out.row.col1 <- Multi.MMD(n, d, p,kernel.choice[1], n.iter, mu0, mu1, 
                              Sigma0, Sigma1)
    
    out.row.col2 <- Multi.MMD(n, d, p,kernel.choice[2], n.iter, mu0, mu1, 
                              Sigma0, Sigma1)
    
    out.row.col3 <- Multi.MMD(n, d, p,kernel.choice[3], n.iter, mu0, mu1, 
                              Sigma0, Sigma1)
    
    out.row.col4 <- Single.MMD(n, d, p,kernel.choice[4], n.iter, mu0, mu1, 
                              Sigma0, Sigma1)
    
    out.row.col5 <- Single.MMD(n, d, p,kernel.choice[5], n.iter, mu0, mu1, 
                              Sigma0, Sigma1)
    # Concatenating all the outputs
    out.row <- c(sigma.mult[k],out.row.col1, out.row.col2,
                 out.row.col3, out.row.col4, out.row.col5)
    
    out.compare[k,] <- out.row
  }
  
  out.compare <- as.data.frame(out.compare)
  colnames(out.compare) <- c("Signal Strength",
                             "Multiple Kernel-1", "Multiple Kernel-2",
                             "Multiple Kernel-3", "Single Kernel-1",
                             "Single Kernel-2")
  
  return (out.compare)
}



==> Simulations/QuadvsLin/OVERSIGMAd75/Linear_Sigma_Multiplier/Power.sh <==
#!/bin/bash
#$ -N OVERSIGMA           # <- name your job
#$ -j y              # <- join output and error for easy reading
#$ -pe openmpi 61     # <- requesting 16 cores
#$ -l m_mem_free=8G  # <- start with MUCH LESS RAM

time Rscript --no-save Body.R


==> Simulations/QuadvsLin/OVERSIGMAd75/Quadratic_Sigma_Multiplier/Body.R <==
################################################################################
################# Driver Code for Power over Dimensions ########################
################################################################################
source("Functions.R")
#------------------------------------------------------------------------------#
#------------------------------------------------------------------------------#
start <- Sys.time()
# Number of repetitions
n.rep <- 1
# Number of data points
n <- 200
# Dimension vector of data
d <- 75
# probability of mixture
p <- 0
# parameter for sigma0 matrix generation
#sigma.param <- 0.5
# parameter for sigma1 = c*sigma0 matrix generation
sigma.mult <- seq(1,1.4,length.out = 11)
# parameter for mean value for H1 distribution
mu.param <- 0
#------------------------------------------------------------------------------#
#------------------------------------------------------------------------------#
# Choice of kernel for single and multiple kernel tests
# poissble choices: 
# single - "GAUSS" or "LAP" for gaussian or laplacian
# multiple - "MINMAX", "GEXP" or "MIXED" for gaussian kernel with min-max, 
# exponential bandwidth choice, or mixture of gaussian and laplace kernel.

# 1st coordinate for single, 2nd for multiple
kernel.choice <- c("LAP", "GAUSS", "LAP", "GEXP", "MIXED")
#------------------------------------------------------------------------------#
#------------------------------------------------------------------------------#
# storing power values for each dimensions

# Libraries for parallelising
library(foreach)
library(doParallel)


# Uncomment to use in cluster 
library(snow)
cores <- strtoi(Sys.getenv("NSLOTS"))-1
cl <- makeCluster(cores, methods = FALSE, type = "MPI")

registerDoParallel(cl)

#cores <- detectCores()
#cl <- makeCluster(cores[1]-1) #not to overload your computer

#registerDoParallel(cl)


out.d <- c()
for (iter in 1:n.rep){
  # storing power values for particular iteration
  out.d.iter <- power.d(n, sigma.mult.seq = sigma.mult,
                        mu.param = mu.param, d, p = p,
                        kernel.choice = kernel.choice, n.iter = 500)
  out.d <- c(out.d, out.d.iter)
  print (iter)
}
out.d <- as.matrix(as.data.frame(out.d))
end <- Sys.time()
end-start

stopCluster(cl)

write.csv(out.d, file = "output.csv")

single.power.d1 <- 2 + 6*(0:(n.rep-1))
single.power.d2 <- 3 + 6*(0:(n.rep-1))
multi.power.d1 <- 4 + 6*(0:(n.rep-1))
multi.power.d2 <- 5 + 6*(0:(n.rep-1))
multi.power.d3 <- 6*(1:n.rep)
power.single.mat1 <- matrix(0, nrow = length(sigma.mult), ncol = n.rep)
power.single.mat2 <- matrix(0, nrow = length(sigma.mult), ncol = n.rep)
power.multi.mat1 <- matrix(0, nrow = length(sigma.mult), ncol = n.rep)
power.multi.mat2 <- matrix(0, nrow = length(sigma.mult), ncol = n.rep)
power.multi.mat3 <- matrix(0, nrow = length(sigma.mult), ncol = n.rep)
for (k in 1:length(sigma.mult)){
  power.single.mat1[k,] <- out.d[k,single.power.d1]
  power.single.mat2[k,] <- out.d[k,single.power.d2]
  power.multi.mat1[k,] <- out.d[k,multi.power.d1]
  power.multi.mat2[k,] <- out.d[k,multi.power.d2]
  power.multi.mat3[k,] <- out.d[k,multi.power.d3]
}

power.single.mat1 <- cbind(sigma.mult,power.single.mat1)
power.single.mat2 <- cbind(sigma.mult,power.single.mat2)
power.multi.mat1 <- cbind(sigma.mult,power.multi.mat1)
power.multi.mat2 <- cbind(sigma.mult,power.multi.mat2)
power.multi.mat3 <- cbind(sigma.mult,power.multi.mat3)

write.csv(power.single.mat1, file = "SinglePower-LAP.csv")
write.csv(power.single.mat2, file = "SinglePower-GAUSS.csv")
write.csv(power.multi.mat1, file = "MultiPower-LAP.csv")
write.csv(power.multi.mat2, file = "MultiPower-GEXP.csv")
write.csv(power.multi.mat3, file = "MultiPower-MIXED.csv")
#------------------------------------------------------------------------------#
#------------------------------------------------------------------------------#

==> Simulations/QuadvsLin/OVERSIGMAd75/Quadratic_Sigma_Multiplier/Functions.R <==
################################################################################
########################### Common Functions ###################################
################################################################################
# mean under H0 <- mu0,mean under H1 <- mu1; 
# Covariance Matrix under H0 <- Sigma0, 
# Covariance Matrix under H1 <- Sigma1 
# are used as global variables and hence are not passed as function arguments


################### Function for generating samples under null #################
# INPUT: 
# n <- no. of samples
# dim <- dimension of the data
# p <- probability of mixture
# OUTPUT:
# n many samples from the distribution under H0

X.gen <- function(n, dim, p){
  
  # generating sample from gaussian denoted by mixture probability = 0
  if (p == 0){
    X.samp <- MASS::mvrnorm(n, mu = mu0, Sigma = Sigma0)
  }
  # generating sample from t (df=10) or multivariate Laplace distribution
  # denoted by mixture probability = 1. 
  else if (p == 1){
    X.samp <- LaplacesDemon::rmvt(n, mu = mu0, S = Sigma0, df = 10)
    
    ### Uncomment line below and comment line above for generating from Laplace ###
    
    #X.samp <- LaplacesDemon::rmvl(n, mu = mu0, Sigma = Sigma0)
  }
  else{
    
    # vector of choices for mixture distributions
    choice.vec <- rbinom(n, 1, p)
    
    # generating the samples from Gaussian distribution
    gauss.samp <- MASS::mvrnorm(n, mu = mu0, Sigma = Sigma0)
    
    # generating the samples from t (df = 10) or Laplace for mixture
    other.samp <- LaplacesDemon::rmvt(n, mu = mu0, S = Sigma0, df = 10)
    
    ### Uncomment line below and comment line above for generating from Laplace ###
    
    #other.samp <- LaplacesDemon::rmvl(n, mu = mu0, Sigma = Sigma0)
    
    X.samp <- (1-choice.vec) * gauss.samp + choice.vec * other.samp
  }
  return (X.samp)
}

################################################################################
############### Function for generating samples under alternative ##############
# INPUT: 
# n <- no. of samples
# dim <- dimension of the data
# p <- probability of mixture
# OUTPUT:
# n many samples from the distribution under H1
Y.gen <- function(n, dim, p){
  
  # generating sample from gaussian denoted by mixture probability = 0
  if (p == 0){
    Y.samp <- MASS::mvrnorm(n, mu = mu1, Sigma = Sigma1)
  }
  # generating sample from t (df=10) or multivariate Laplace distribution
  # denoted by mixture probability = 1. 
  else if (p == 1){
    Y.samp <- LaplacesDemon::rmvt(n, mu = mu1, S = Sigma1, df = 10)
    
    ### Uncomment line below and comment line above for generating from Laplace ###
    
    #Y.samp  <- LaplacesDemon::rmvl(n, mu = mu1, Sigma = Sigma1)
  }
  else{
    
    # vector of choices for mixture distributions
    choice.vec <- rbinom(n, 1, p)
    
    # generating the samples from Gaussian distribution
    gauss.samp <- MASS::mvrnorm(n, mu = mu1, Sigma = Sigma1)
    
    # generating the samples from t (df = 10) or Laplace for mixture
    other.samp <- LaplacesDemon::rmvt(n, mu = mu1, S = Sigma1, df = 10)
    
    ### Uncomment line below and comment line above for generating from Laplace ###
    
    #other.samp <- LaplacesDemon::rmvl(n, mu = mu1, Sigma = Sigma1)
    
    Y.samp <- (1-choice.vec) * gauss.samp + choice.vec * other.samp
  }
  return (Y.samp)
}
################################################################################
########## Function for computing MMD_u^2 between two data vectors #############
# INPUTS:
# k <- given kernel
# X,Y <- given dataset
# OUTPUTS:
# MMD.out <- value of MMD_{u}^{2} for given kernel k

compute.MMD <- function(X, Y, k){
  
  # Compute K(Xi,Xj), K(Yi,Yj) and K(Xi,Yj) matrices
  k.X <- kernlab::kernelMatrix(k, X)
  k.Y <- kernlab::kernelMatrix(k, Y)
  k.XY <- kernlab::kernelMatrix(k, X, Y)
  
  # Compute MMD_{u}^{2} statistic based on above values
  MMD.out <- mean(k.X[row(k.X)!=col(k.X)] + k.Y[row(k.Y)!=col(k.Y)] -
                    2*k.XY[row(k.XY)!=col(k.XY)])
  
  return (MMD.out)
}

################################################################################
# Function for computing vector of MMD_{u}^{2} values for a given finite number
# of kernels
################################################################################
# INPUT:
# kernel.vec <- a list of given kernels
# X,Y <- given dataset
# OUTPUT:
# MMD.vec <- vector of MMD_{u}^{2} for list of given kernels

compute.MMD.vec <- function(X, Y, kernel.vec){
  MMD.vec <- rep(NA, length(kernel.vec))
  # looping over each kernel
  for (i in 1:length(kernel.vec)){
    # MMD_{u}^2 value for the i^{th} kernel
    MMD.val <- compute.MMD(X, Y, kernel.vec[[i]])
    MMD.vec[i] <- MMD.val
  }
  return (MMD.vec)
}
################################################################################
# Function for estimating the asymptotic covariance matrix under H0 using only 
# data coming from p
################################################################################
# INPUTS
# n <- sample size
# x <- data
# k.vec <- list of kernels
# OUTPUT
# The estimated covariance matrix

est.cov <- function(n,x,k.vec){
  # required for using trace function
  require(psych)
  # length of the list of kernels
  k.len <- length(k.vec)
  # Centering matrix required for centering the kernel matrix
  C <- diag(1, nrow = n, ncol = n) - (1/n)*matrix(1, nrow = n, ncol = n)
  
  # list of kernel matrices indexed by the list of kernels
  kvec.mat <- vector("list", k.len)
  for (i in 1:k.len){
    # Computing the centered kernel matrix
    kvec.mat[[i]] <- C%*%kernlab::kernelMatrix(k.vec[[i]], x)%*%C
  }
  
  # estimated covariance matrix
  cov.mat.est <- matrix(0, nrow = k.len, ncol = k.len)
  for (i in 1:k.len){
    for (j in 1:k.len){
      cov.mat.est[i,j] <- (8/(n^2))*tr(kvec.mat[[i]]%*%kvec.mat[[j]])
    }
  }
  
  # adding small error for ensuring invertibility
  return (cov.mat.est + (10^-5)*min(diag(cov.mat.est))*diag(1, k.len,k.len))
}

################################################################################
############ Function for choosing median bandwidth given data #################
# INPUTS:
# X,Y <- given dataset
# OUTPUTS:
# sigma.hat <- bandwidth (for rbf/laplace in kernlab) using median bandwidth

med.bandwidth <- function(X, Y){
  
  # making X and Y matrices for generality
  X <- as.matrix(X); Y <- as.matrix(Y)
  
  Z <- rbind(X,Y)
  
  # median of the row distances
  nu.med <- median(dist(Z)^2)
  
  # rbfdot kernel bandwidth
  sigma.hat <- 1/nu.med        
  # From kernlab package documention, the "sigma"
  # parameter for rbf is taken as exp(-sigma*d(x,y)^2), but
  # according to median heurestic the "sigma" 
  # is standard, hence I have this relation.
  
  return (sigma.hat)
}

# Note: The above function actually returns the square of median bandwidth. This
# is the primary reason why we use square root of output of above function for
# Laplace kernels. 

################################################################################
################################################################################

################################################################################
########################## Single Kernel Functions #############################
################################################################################

####### Function for returning the cut-off for test using single kernel ########

# INPUTS: 
# n <- no. of sample of X, i.e. samples from p
# x <- the data X
# k <- the kernel to use
# OUTPUT: 
# The estimated cutoff under H0.

single.H0.cutoff <- function(n, x, k, n.iter){
  # required for using trace function
  require(psych)
  # Centering matrix
  C <- diag(1, nrow = n, ncol = n) - (1/n)*matrix(1, nrow = n, ncol = n)
  
  # Centered and scaled kernel matrix
  k.mat <- (1/n)*(C%*%kernlab::kernelMatrix(k, x)%*%C)
  
  # generating all the gaussian random vectors for repeated generation
  # of samples from the approximating distribution
  u.mat <- MASS::mvrnorm(n.iter, mu = rep(0,n), 
                         Sigma = diag(2, nrow = n, ncol = n))
  # computing n.iter many samples of approximating distribution
  test.stat <- colSums(t(u.mat) * (k.mat %*% t(u.mat))) - 2*tr(k.mat)
  
  # computing upper 95% quantile of approximating distribution
  H0.thresh <- quantile(test.stat, probs = 0.95)
  return (H0.thresh)
}

# Observe that here we do not use the eigenvalue approach from Gretton (2014)
# instead we use the equivalent quadratic form. This approach is exactly what
# outlined in Gretton (2014) as using property of Gaussian distribution
# the quadratic form using eigenvalues can equivalently written as a 
# quadratic form using the centered kernel matrix

################################################################################
############## Function for simulating test using single kernel ################
# INPUTS
# n <- number of original samples;
# d <- dimension of the Gaussian data
# p <- the probability of mixing.
# Output
# proportion of iterations rejected

Single.MMD <- function(n, d, p, kernel.choice, n.iter){
  
  # variable for couting total number of rejections
  count <- 0
  
  for (i in 1:n.iter){
    
    # generating samples from H0 and H1
    X <- X.gen(n, d, p)
    Y <- Y.gen(n, d, p)
    
    # choosing rbf/laplace kernel bandwidth from data using median heurestic
    sigma.med <- med.bandwidth(X, Y)
    
    # Fixing kernel according to above choice
    if (kernel.choice == "GAUSS"){
      kernel <- kernlab::rbfdot(sigma = sigma.med)
    }
    else if (kernel.choice == "LAP"){
      # Note that we take square-root of the output of median bandwidth function
      # This is because we output the median of squared distances, and for 
      # Laplace kernel we need the median of the distances and not the 
      # squared distances
      kernel <- kernlab::laplacedot(sigma = sqrt(sigma.med))
    }
    
    # Threshold for 0.05 level test
    MMD.threshold <- single.H0.cutoff(n, X, kernel, n.iter)
    
    # n*MMD_{u}^{2} value for the given sample
    MMD.val <- n*compute.MMD(X,Y,kernel)
    
    # Adding rejection to previous count of rejections
    count <- count + (MMD.val > MMD.threshold)
    #print (c(i,count))
  }
  return (count/n.iter)
}
################################################################################
################################################################################

################################################################################
########################## Multiple Kernel Functions ###########################
################################################################################

###### Function for choosing range of bandwidth using min-max heurestic ########
# INPUTS
# X,Y <- given dataset
# OUTPUT
# upper and lower bound of range of bandwidth using min-max heurestic

min.max.band <- function(X, Y){
  
  # making X and Y matrices for generality
  X <- as.matrix(X); Y <- as.matrix(Y)
  
  Z <- rbind(X,Y)
  
  # distance between rows of above data matrix
  norm.vals <- dist(Z)^2
  quantiles.norm <- quantile(norm.vals, probs = c(0.95,0.05))
  
  return (1/quantiles.norm)    
  # From kernlab package documention, the "sigma" parameter for rbf is taken as 
  # exp(-sigma*d(x,y)^2), but according to median heurestic paper the "sigma" 
  # is standard, hence this formulation.
}
################################################################################
############## Function for choosing range based on 2^l rule ###################
# INPUTS
# X,Y <- given dataset
# l0, l1 <- upper and lower bound of integer range
# OUTPUT
# a vector of bandwidths

expo.band <- function(X,Y, l0 = -3, l1 = 3){
  # Computing median bandwidth
  med.band <- med.bandwidth(X,Y)
  
  band <- c();i <- l0
  # loop for choosing bandwidths as i ranges over all integers between l0 and l1
  while(i<=l1){
    band <- c(band,(2^i)*med.band)
    i <- i + 1
  }
  return(band)
}

################################################################################
# Function for computing function of MMD_{u}^{2} vector for a list of kernels ##
################################################################################
# INPUTS
# x <- a vector of values
# param <- the estimated and singularity corrected covariance matrix
# OUTPUT
# value of the function applied on the vector x

multi.func <- function(x, param){
  
  out <- t(x)%*%param%*%x
  
  return (out)
}
################################################################################
############ Function for finding H0 cutoff for multiple Kernel test ###########
# INPUT:
# n <- number of samples from distribution of X.
# x <- the oberseved data coming from p
# invcov <- the estimated inverse covariance matrix
# k.vec <- list of kernels to use
# OUTPUT:
# The upper alpha cutoff under null.

####### Helper function for computing value of approximating statistic given a #
# kernel and the independently generated gaussian variables ####################
multi.k.approx.stat <- function(k.mat, u.mat){
  
  # computing n.iter many samples of approximating distribution for a kernel
  test.stat <- colSums(t(u.mat) * (k.mat %*% t(u.mat))) - 2*tr(k.mat)
  
  return (test.stat)
}

#---------------------######################################-------------------#

multi.H0.cutoff <- function(n, x, k.vec, invcov, n.iter){
  # required for using trace function
  require(psych)
  # length of the list of kernels
  k.len <- length(k.vec)
  
  # Centering matrix
  C <- diag(1, nrow = n, ncol = n) - (1/n)*matrix(1, nrow = n, ncol = n)
  
  # list of kernel matrices indexed by the list of kernels
  kvec.mat <- vector("list", k.len)
  for (i in 1:k.len){
    # Centered kernel matrices scaled by 1/n
    kvec.mat[[i]] <- (1/n)*(C%*%kernlab::kernelMatrix(k.vec[[i]], x)%*%C)
  }
  # Estimated covariance matrix (which is passed as an argument)
  invcov.mat.est <- invcov
  
  # generating all the gaussian random vectors for repeated generation
  # of samples from the approximating distribution
  u.mat <- MASS::mvrnorm(n.iter, mu = rep(0,n), 
                         Sigma = diag(2, nrow = n, ncol = n))
  
  # getting n.iter many resamples from the approximating distribution
  # first we generate a matrix having n.iter many rows, where the i^th
  # row contains the random vector generated from the approximating distribution
  # using the i^th gaussian sample
  test.kernel.mat <- sapply(kvec.mat, multi.k.approx.stat, u.mat = u.mat)
  
  # from the above generated matrix, we apply the mahalanobis distance type
  # function to each row with the estimated covariance matrix
  test.stat <- apply(test.kernel.mat, 1, multi.func, param = invcov.mat.est)
  
  # computing upper 95% quantile of approximating distribution
  H0.thresh <- quantile(test.stat, probs = 0.95)
  return (H0.thresh)
}

################################################################################
###### Function for providing list of kernels according to user choice #########
# INPUT: 
# X,Y <- observed data (used for finding bandwidth)
# kernel.choice <- choice of kernel (between rbf laplace or mixed)
# OUTPUT:
# A list containing kernels using a pre-specified bandwidth selection method
k.choice <- function(X,Y, kernel.choice){
  
  # List of kernels using min-max bandwidth
  if (kernel.choice == "MINMAX"){
    sigma.len <- 10
    sigma.bd <- min.max.band(X,Y)
    sigma.vec <- seq(sigma.bd[1],sigma.bd[2], length.out = sigma.len)
    
    # Defining and Storing list of kernels
    kernel.vec <- c()
    for(i in 1:sigma.len){
      kernel.vec <- c(kernel.vec, kernlab::rbfdot(sigma = sigma.vec[i]))
    }
  }
  # List of kernels using exponential band method
  else if (kernel.choice == "GEXP"){
    
    l0 <- -2; l1 <- 2
    sigma.vec <- expo.band(X,Y, l0, l1)
    sigma.len <- length(sigma.vec)
    
    # Defining and Storing list of kernels
    kernel.vec <- c()
    for(i in 1:sigma.len){
      kernel.vec <- c(kernel.vec, kernlab::rbfdot(sigma = sigma.vec[i]))
    }
  }
  # Mixture of RBF and LAPLACE kernels , where bandwidth is selected using 
  # exponential method
  else if (kernel.choice == "MIXED"){
    
    l0 <- -1; l1 <- 1
    sigma.vec <- expo.band(X,Y, l0, l1)
    sigma.len <- length(sigma.vec)
    
    kernel.vec <- c()
    for(i in 1:sigma.len){
      kernel.vec <- c(kernel.vec, kernlab::rbfdot(sigma = sigma.vec[i]))
    }
    
    for(i in 1:sigma.len){
      kernel.vec <- c(kernel.vec,
                      kernlab::laplacedot(sigma = sqrt(sigma.vec[i])))
    }
  }
  # Laplace kernels using exponential band method
  else if (kernel.choice == "LAP"){
    
    l0 <- -2; l1 <- 2
    sigma.vec <- expo.band(X,Y, l0, l1)
    sigma.len <- length(sigma.vec)
    
    # Defining and Storing list of kernels
    kernel.vec <- c()
    for(i in 1:sigma.len){
      kernel.vec <- c(kernel.vec,
                      kernlab::laplacedot(sigma = sqrt(sigma.vec[i])))
    }
  }
  
  # Return the list of chosen kernels.
  return (kernel.vec)
}

################################################################################
############ Function for simulating test using multiple kernel ################
# INPUTS
# n <- number of original samples;
# d <- dimension of the data
# p <- mixing probability
# X,Y <- given dataset
# kernel.choice <- a string representing the chosen kernel method

# OUTPUT
# proportion of iterations rejected
Multi.MMD <- function(n, d, p, kernel.choice, n.iter){
  
  # variable for couting total number of rejections
  count <- 0
  
  # n.iter sized lists containing the generated data to be used in each
  # iteration
  X.list <- lapply(1:n.iter,function(x){X.gen(n,d,p)})
  Y.list <- lapply(1:n.iter,function(x){Y.gen(n,d,p)})
  
  for (i in 1:n.iter){
    
    # Calling i^th samples from above pre-generated data list
    X <- X.list[[i]]
    Y <- Y.list[[i]]
    
    # Kernels to use 
    kernel.vec <- k.choice(X, Y, kernel.choice)
    
    
    # Threshold for 0.05 level test using above function
    
    # estimated, corrected for singularity inverse covariance matrix
    inv.cov.samp <- spdinv(est.cov(n,X,kernel.vec))
    
    # Storing the threshold coming from above function
    MMD.func.threshold <- multi.H0.cutoff(n, X, kernel.vec, 
                                          inv.cov.samp, n.iter)
    
    # Value of n*MMD_{u}^{2} vector for above list of kernels
    MMD.samp.val <- n*compute.MMD.vec(X, Y, kernel.vec)
    # Value of the mahalanobish type functional applied to above sample vector
    MMD.samp.func <- multi.func(MMD.samp.val, param = inv.cov.samp)
    
    # Adding rejection to previous count of rejections
    count <- count + (MMD.samp.func > MMD.func.threshold)
    #print (c(i,count))
  }
  return (count/n.iter)
}

################################################################################
################################################################################

################################################################################
########################## Power comparison function ###########################
################################################################################
# INPUTS:
# n <- no of data points from both distributions
# sigma.param <- the parameter used for generating variance covariance matrix
# sigma.mult.seq <- vector of the parameter for multiplying cov matrix under 
# H0 to get cov under H1
# mu.param <- the parameter for generating mean under H1
# d <- the dimension of the data
# p <- the mixing probability
# kernel.choice <- choice of kernels under single (first two coordinates) 
# and multi kernel setup (last three coordinates)
# OUTPUT:
# A data frame having powers of single and multiple test under various
# dimensions

power.d <- function(n, sigma.mult.seq, 
                    mu.param = 0, d,p = 0,
                    kernel.choice, n.iter = 500){
  
  
  # redefining dimension vector for ease
  sigma.mult <- sigma.mult.seq
  
  out.compare <- foreach(k=1:length(sigma.mult), .combine=rbind, .export = ls(envir=globalenv())) %dopar% {
    
    #--------------------------------------------------------------------------#
    library(LaplacesDemon)
    library(Rfast)
    #--------------------------------------------------------------------------#
    
    #--------------------------------------------------------------------------#
    
    # Sigma0 matrix <- cov matrix under H0
    Sigma0 <- diag(1, nrow = d, ncol = d)
    
    # cov matrix under H0
    Sigma1 <- sigma.mult[k]*Sigma0
    #--------------------------------------------------------------------------#
    #--------------------------------------------------------------------------#
    # mean vector under H0
    mu0 <- rep(0, d)
    # mean vector under H1
    mu1 <- rep(mu.param, d)
    
    #----------------------------------------------------------------------------#
    #----------------------------------------------------------------------------#
    
    
    # Estimating power under single kernel test
    out.row.col1 <- Single.MMD(n, d, p,kernel.choice[1], n.iter)
    
    out.row.col2 <- Single.MMD(n, d, p,kernel.choice[2], n.iter)
    
    # Estimating power under multiple kernel test
    out.row.col3 <- Multi.MMD(n, d, p,kernel.choice[3], n.iter)
    
    out.row.col4 <- Multi.MMD(n, d, p,kernel.choice[4], n.iter)
    
    out.row.col5 <- Multi.MMD(n, d, p,kernel.choice[5], n.iter)
    
    # Concatenating all the outputs
    out.row <- c(sigma.mult[k],out.row.col1, out.row.col2, out.row.col3,
                 out.row.col4, out.row.col5)
  }
  
  out.compare <- as.data.frame(out.compare)
  colnames(out.compare) <- c("h","Single Kernel-1", "Single Kernel-2", 
                             "Multiple Kernel-1", "Multiple Kernel-2",
                             "Multiple Kernel-3")
  
  return (out.compare)
}


==> Simulations/QuadvsLin/OVERSIGMAd75/Results/Plot.R <==
Quad <- read.csv("QuadraticTime.csv")
Lin <- read.csv("LinearTime.csv")

Quad.M1 <- Quad$Multiple.Kernel.1
Quad.M2 <- Quad$Multiple.Kernel.2
Quad.M3 <- Quad$Multiple.Kernel.3

Lin.M1 <- Lin$Multiple.Kernel.1
Lin.M2 <- Lin$Multiple.Kernel.2
Lin.M3 <- Lin$Multiple.Kernel.3

Lin.S1 <- Lin$Single.Kernel.1
Lin.S2 <- Lin$Single.Kernel.2

d <- Quad$h


pdf(file="LinQuadGaussianScaled75.pdf")

plot(d, Quad.M2, type='b', col=1, pch=1, lwd=1.5, ylim=c(0, 1), xlab="Signal Strength", 
     ylab='Power', main="Gaussian Scale Alternatives")
points(d, Quad.M1, type='b', col=2, pch=2, lwd=1.5)
points(d, Quad.M3, type='b', col=3, pch=3, lwd=1.5)
points(d, Lin.M2, type='b', col=4, pch=4, lwd=1.5)
points(d, Lin.M1, type='b', col=5, pch=5, lwd=1.5)
points(d, Lin.M3, type='b', col=6, pch=6, lwd=1.5)
points(d, Lin.S1, type='b', col=7, pch=7, lwd=1.5)
points(d, Lin.S2, type='b', col=8, pch=8, lwd=1.5)


legend(1.3019, 0.65, c("Gauss MMMD","LAP MMMD","Mixed MMMD","Gauss MLMMD",
                        "LAP MLMMD","Mixed MLMMD","Gauss LMMD", "LAP LMMD"), 
       bg='transparent', col=c(1,2,3,4,5,6,7,8),
       pch = c(1, 2, 3, 4, 5, 6, 7, 8))



dev.off()


==> Simulations/TimePowerComp/MMMDvsMMD/Body.R <==
################################################################################
source("Functions.R")
################################################################################

start <- Sys.time()
# Number of repetitions
n.rep <- 1
# Number of data points
n.seq <- c(50, 100, 200, 300, 400, 500, 600, 700)
# Dimension vector of data
d <- 5
# probability of mixture
p <- 0
# parameter for sigma0 matrix generation
sigma.param <- 1
# parameter for sigma1 = c*sigma0 matrix generation
sigma.mult <- 1.2
# parameter for mean value for H1 distribution
mu.param <- 0
#------------------------------------------------------------------------------#
#------------------------------------------------------------------------------#
# Choice of kernel for single and multiple kernel tests
# poissble choices: 
# single - "GAUSS" or "LAP" for gaussian or laplacian
# multiple - "MINMAX", "GEXP" or "MIXED" for gaussian kernel with min-max, 
# exponential bandwidth choice, or mixture of gaussian and laplace kernel.

# 1st coordinate for single, 2nd for multiple
kernel.choice <- c("LAP","GAUSS", "LAP","GEXP", "MIXED")
#------------------------------------------------------------------------------#
#------------------------------------------------------------------------------#
# storing power values for each dimensions


# Libraries for parallelising
library(foreach)
library(doParallel)

# Comment following package if using MPI
 library(snow)
 
 cores <- strtoi(Sys.getenv("NSLOTS"))
 cl <- makeCluster(cores, methods = FALSE, type = "MPI")
 
 registerDoParallel(cl)

################################################################################
# Uncommment following line if not using MPI
#cores <- detectCores()
#cl <- makeCluster(cores[1]-1) #not to overload your computer

#registerDoParallel(cl)
################################################################################

out.d <- c()
for (iter in 1:n.rep){
  # storing power values for particular iteration
  out.d.iter <- power.d(n.seq, sigma.param = sigma.param,
                        sigma.mult = sigma.mult,
                        mu.param = mu.param, d, p = p,
                        kernel.choice = kernel.choice, n.iter = 500)
  out.d <- c(out.d, out.d.iter)
  print (iter)
}
out.d <- as.matrix(as.data.frame(out.d))
end <- Sys.time()
end-start

stopCluster(cl)
################################################################################
write.csv(out.d, file = "TimePowerCompare.csv")

==> Simulations/TimePowerComp/MMMDvsMMD/Functions.R <==
################################################################################
##################### Functions for Generating Samples #########################
################################################################################

####################### Generate Samples under H0 ##############################

X.gen <- function(n, dim, p, gen.var){
  
  ##############################################################################
  # input: n <- number of samples (integer)
  #        dim <- dimension of the data (integer)
  #        p <- probability of mixing (real number in [0,1])
  #        gen.var <- list containing: mu0 <- mean under null
  #                                    mu1 <- mean under alternative
  #                                    Sigma0 <- Covariance under null
  #                                    Sigma1 <- Covariance under alternative
  # output: X.samp <- n many samples from the null distribution
  ##############################################################################
  
  mu0 <- gen.var[[1]]; mu1 <- gen.var[[2]]
  Sigma0 <- gen.var[[3]]; Sigma1 <- gen.var[[4]]
  if (p == 0){
    X.samp <- MASS::mvrnorm(n, mu = mu0, Sigma = Sigma0)
  }
  else if (p == 1){
    X.samp <- LaplacesDemon::rmvt(n, mu = mu0, S = Sigma0, df = 10)
    ############################################################################
    # Uncomment following line and comment above line for generating from
    # Laplace distribution
    ############################################################################
    #X.samp <- LaplacesDemon::rmvl(n, mu = mu0, Sigma = Sigma0)
  }
  else{
    choice.vec <- rbinom(n, 1, p)
    
    gauss.samp <- MASS::mvrnorm(n, mu = mu0, Sigma = Sigma0)
    other.samp <- LaplacesDemon::rmvt(n, mu = mu0, S = Sigma0, df = 10)
    ############################################################################
    # Uncomment following line and comment above line for generating from
    # Laplace distribution
    ############################################################################
    #other.samp <- LaplacesDemon::rmvl(n, mu = mu0, Sigma = Sigma0)
    
    X.samp <- (1-choice.vec) * gauss.samp + choice.vec * other.samp
  }
  return (X.samp)
}

################################################################################
###################### Generate Samples under H1 ###############################

Y.gen <- function(n, dim, p, gen.var){
  
  ##############################################################################
  # input: n <- number of samples (integer)
  #        dim <- dimension of the data (integer)
  #        p <- probability of mixing (real number in [0,1])
  #        gen.var <- list containing: mu0 <- mean under null
  #                                    mu1 <- mean under alternative
  #                                    Sigma0 <- Covariance under null
  #                                    Sigma1 <- Covariance under alternative
  # output: Y.samp <- n many samples from the alternative distribution
  ##############################################################################
  
  mu0 <- gen.var[[1]]; mu1 <- gen.var[[2]]
  Sigma0 <- gen.var[[3]]; Sigma1 <- gen.var[[4]]
  if (p == 0){
    Y.samp <- MASS::mvrnorm(n, mu = mu1, Sigma = Sigma1)
  }
  else if (p == 1){
    Y.samp <- LaplacesDemon::rmvt(n, mu = mu1, S = Sigma1, df = 10)
    ############################################################################
    # Uncomment following line and comment above line for generating from
    # Laplace distribution
    ############################################################################
    #Y.samp  <- LaplacesDemon::rmvl(n, mu = mu1, Sigma = Sigma1)
  }
  else{
    choice.vec <- rbinom(n, 1, p)
    
    gauss.samp <- MASS::mvrnorm(n, mu = mu1, Sigma = Sigma1)
    other.samp <- LaplacesDemon::rmvt(n, mu = mu1, S = Sigma1, df = 10)
    ############################################################################
    # Uncomment following line and comment above line for generating from
    # Laplace distribution
    ############################################################################
    #other.samp <- LaplacesDemon::rmvl(n, mu = mu1, Sigma = Sigma1)
    
    Y.samp <- (1-choice.vec) * gauss.samp + choice.vec * other.samp
  }
  return (Y.samp)
}

################################################################################
#################### Functions for computing MMD values ########################

########################### Compute MMD_{u}^{2} ################################

compute.MMD <- function(X, Y, k){
  
  ##############################################################################
  # input: X,Y <- given data matrix
  #        k <- considerd kernel
  # output: MMD.out <- the value of MMD_{u}^{2} between X and Y
  ##############################################################################
  
  k.X <- kernlab::kernelMatrix(k, X)
  k.Y <- kernlab::kernelMatrix(k, Y)
  k.XY <- kernlab::kernelMatrix(k, X, Y)
  
  MMD.out <- mean(k.X[row(k.X)!=col(k.X)] + k.Y[row(k.Y)!=col(k.Y)] -
                    2*k.XY[row(k.XY)!=col(k.XY)])
  
  return (MMD.out)
}

################################################################################

############## Compute MMD_{u}^{2} vector for multiple kernels #################

compute.MMD.vec <- function(X, Y, kernel.vec){
  
  ##############################################################################
  # input: X,Y <- given data matrix
  #        k <- considerd kernel list
  # output: MMD.vec <- the value of MMD_{u}^{2} between X and Y for list k
  ##############################################################################
  
  MMD.vec <- rep(NA, length(kernel.vec))
  
  for (i in 1:length(kernel.vec)){
    
    MMD.val <- compute.MMD(X, Y, kernel.vec[[i]])
    MMD.vec[i] <- MMD.val
  }
  return (MMD.vec)
}

################################################################################

##################### Estimate the covariance matrix ###########################

est.cov <- function(n,x,k.vec){
  
  ##############################################################################
  # input: n <- number of samples
  #        x <- data under null distribution
  #        k.vec <- list of kernels considered
  # output: estimated covariance matrix with small additive error
  ##############################################################################
  
  require(psych)
  k.len <- length(k.vec)
  C <- diag(1, nrow = n, ncol = n) - (1/n)*matrix(1, nrow = n, ncol = n)
  
  kvec.mat <- vector("list", k.len)
  for (i in 1:k.len){
    kvec.mat[[i]] <- C%*%kernlab::kernelMatrix(k.vec[[i]], x)%*%C
  }
  
  cov.mat.est <- matrix(0, nrow = k.len, ncol = k.len)
  for (i in 1:k.len){
    for (j in 1:k.len){
      cov.mat.est[i,j] <- (8/(n^2))*tr(kvec.mat[[i]]%*%kvec.mat[[j]])
    }
  }
  
  return (cov.mat.est + (10^-5)*min(diag(cov.mat.est))*diag(1, k.len,k.len))
}

################################################################################

########################### Median Bandwidth ###################################

med.bandwidth <- function(X, Y){
  
  ##############################################################################
  # input: X,Y <- given datasets
  # output: sigma.hat <- squared median bandwidth
  ##############################################################################
  
  X <- as.matrix(X); Y <- as.matrix(Y)
  
  Z <- rbind(X,Y)
  
  nu.med <- median(dist(Z)^2)
  
  sigma.hat <- 1/nu.med
  ###################################################
  # From kernlab package documention, the "sigma"   #
  # parameter is taken as exp(-sigma*d(x,y)), but   #
  # according to median heurestic paper the "sigma" #
  # is standard, hence I have this relation.        #
  ###################################################
  return (sigma.hat)
}

################################################################################

################################################################################
########################## Functions for Single Kernel #########################
################################################################################

##################### Cutoff for single kernel under H0 ########################

single.H0.cutoff <- function(n, x, k, n.iter = 1000){
  
  ##############################################################################
  # input: n <- number of samples
  #        x <- data under H0
  #        k <- chosen kernel (using kernlab package)
  #        n.iter <- number of iterations done to estimate quantile
  # output: H0.thresh <- upper alpha level threshold
  ##############################################################################
  
  require(psych)
  
  C <- diag(1, nrow = n, ncol = n) - (1/n)*matrix(1, nrow = n, ncol = n)
  
  k.mat <- (1/n)*(C%*%kernlab::kernelMatrix(k, x)%*%C)
  
  u.mat <- MASS::mvrnorm(n.iter, mu = rep(0,n), 
                         Sigma = diag(2, nrow = n, ncol = n))
  
  test.stat <- colSums(t(u.mat) * (k.mat %*% t(u.mat))) - 2*tr(k.mat)
  
  H0.thresh <- quantile(test.stat, probs = 0.95)
  return (H0.thresh)
}

################################################################################

################### Estimating Power for single kernel #########################

Single.MMD <- function(n, d, gen.var, p = 0, kernel.choice,
                       n.iter = 1000){
  
  ##############################################################################
  # input: n <- number of samples
  #        d <- dimension of the samples
  #        gen.var <- list containing: mu0 <- mean under null
  #                                    mu1 <- mean under alternative
  #                                    Sigma0 <- Covariance under null
  #                                    Sigma1 <- Covariance under alternative
  #        p <- mixing probability
  #        kernel.choice <- a string for choice of kernels
  #        n.iter <- number of iterations done for estimating power
  # output: proportion of rejections
  ##############################################################################
  
  mu0 <- gen.var[[1]]; mu1 <- gen.var[[2]]
  Sigma0 <- gen.var[[3]]; Sigma1 <- gen.var[[4]]
  
  X.list <- lapply(1:n.iter,function(x){X.gen(n,d,p, gen.var)})
  Y.list <- lapply(1:n.iter,function(x){Y.gen(n,d,p, gen.var)})
  
  count <- foreach(k=1:n.iter, .combine= 'c',
                   .export = ls(envir=globalenv())) %dopar% {
                     
                     X <- X.list[[k]]
                     Y <- Y.list[[k]]
                     
                     sigma.med <- med.bandwidth(X, Y)
                     
                     if (kernel.choice == "GAUSS"){
                       kernel <- kernlab::rbfdot(sigma = sigma.med)
                     }
                     else if (kernel.choice == "LAP"){
                       kernel <- kernlab::laplacedot(sigma = sqrt(sigma.med))
                     }
                     
                     MMD.threshold <- single.H0.cutoff(n, X, kernel, n.iter)
                     MMD.val <- n*compute.MMD(X,Y,kernel)
                     (MMD.val > MMD.threshold)
                   }
  return (sum(count)/n.iter)
}

################################################################################

################################################################################
########################## Functions for Mutli Kernel ##########################
################################################################################

################# Choice of bandwidth using min-max heurestic ##################

min.max.band <- function(X, Y){
  
  ##############################################################################
  # input: X,Y <- input datasets
  # output: chosen bandwidths
  ##############################################################################
  
  X <- as.matrix(X); Y <- as.matrix(Y)
  
  Z <- rbind(X,Y)
  norm.vals <- dist(Z)^2
  quantiles.norm <- quantile(norm.vals, probs = c(0.95,0.05))
  
  return (1/quantiles.norm)    
}

################################################################################

##################### Choice of bandwidth using 2^l rule #######################

expo.band <- function(X,Y, l0 = -3, l1 = 3){
  
  ##############################################################################
  # input: X,Y <- input datasets
  #        l0 <- lower bound of range
  #        l1 <- upper bound of range
  # output: a vector of bandwidths
  ##############################################################################
  med.band <- med.bandwidth(X,Y)
  
  band <- c();i <- l0
  while(i<=l1){
    band <- c(band,(2^i)*med.band)
    i <- i + 1
  }
  return(band)
}

################################################################################

##################### Function for multi-kernel test stat ######################

multi.func <- function(x, param){
  
  ##############################################################################
  # input: x <- dataset under H0
  #        param <- the inverted covariance matrix
  # output: the value of test statistic
  ##############################################################################
  
  out <- t(x)%*%param%*%x
  
  return (out)
}

################################################################################

##################### Cutoff for multi kernel under H0 #########################

multi.k.approx.stat <- function(k.mat, u.mat){
  
  ##############################################################################
  # input: k.mat <- centered kernel matrix
  #        u.mat <- matrix of gaussian samples
  # output: value of coordinate of approximating statistic value corresponding
  #         to the given kernel
  ##############################################################################
  
  test.stat <- colSums(t(u.mat) * (k.mat %*% t(u.mat))) - 2*tr(k.mat)
  
  return (test.stat)
}

################################################################################

multi.H0.cutoff <- function(n, x, k.vec, n.iter = 1000){
  
  ##############################################################################
  # input: n <- number of samples
  #        x <- dataset under H0
  #        k.vec <- list of considered kernels
  #        n.iter <- number of iterations needed to estimate cut-off
  # output: H0.thresh <- upper alpha level threshold
  ##############################################################################
  
  require(psych)
  
  k.len <- length(k.vec)
  C <- diag(1, nrow = n, ncol = n) - (1/n)*matrix(1, nrow = n, ncol = n)
  
  kvec.mat <- vector("list", k.len)
  for (i in 1:k.len){
    kvec.mat[[i]] <- (1/n)*(C%*%kernlab::kernelMatrix(k.vec[[i]], x)%*%C)
  }
  invcov.mat.est <- spdinv(est.cov(n, x, k.vec))
  
  u.mat <- MASS::mvrnorm(n.iter, mu = rep(0,n), 
                         Sigma = diag(2, nrow = n, ncol = n))
  
  test.kernel.mat <- sapply(kvec.mat, multi.k.approx.stat, u.mat = u.mat)
  test.stat <- apply(test.kernel.mat, 1, multi.func, param = invcov.mat.est)
  
  H0.thresh <- quantile(test.stat, probs = 0.95)
  return (H0.thresh)
}

################################################################################

################## Choice of kernels for multi kernel test #####################

k.choice <- function(X,Y, kernel.choice){
  
  ##############################################################################
  # input: X,Y <- given datasets
  #        kernel.choice <- string for choice of kernels
  # output: list of kernels according to given choice
  ##############################################################################
  
  # List of kernels using min-max bandwidth
  if (kernel.choice == "MINMAX"){
    sigma.len <- 10
    sigma.bd <- min.max.band(X,Y)
    sigma.vec <- seq(sigma.bd[1],sigma.bd[2], length.out = sigma.len)
    
    kernel.vec <- c()
    for(i in 1:sigma.len){
      kernel.vec <- c(kernel.vec, kernlab::rbfdot(sigma = sigma.vec[i]))
    }
  }
  
  # List of kernels using exponential band method
  else if (kernel.choice == "GEXP"){
    
    l0 <- -2; l1 <- 2
    sigma.vec <- expo.band(X,Y, l0, l1)
    sigma.len <- length(sigma.vec)
    
    kernel.vec <- c()
    for(i in 1:sigma.len){
      kernel.vec <- c(kernel.vec, kernlab::rbfdot(sigma = sigma.vec[i]))
    }
  }
  # Mixture of RBF and LAPLACE kernels , where bandwidth is selected using 
  # exponential method
  else if (kernel.choice == "MIXED"){
    
    l0 <- -1; l1 <- 1
    sigma.vec <- expo.band(X,Y, l0, l1)
    sigma.len <- length(sigma.vec)
    
    kernel.vec <- c()
    for(i in 1:sigma.len){
      kernel.vec <- c(kernel.vec, kernlab::rbfdot(sigma = sigma.vec[i]))
    }
    
    for(i in 1:sigma.len){
      kernel.vec <- c(kernel.vec,
                      kernlab::laplacedot(sigma = sqrt(sigma.vec[i])))
    }
  }
  # Laplace kernels using exponential band method
  else if (kernel.choice == "LAP"){
    
    l0 <- -2; l1 <- 2
    sigma.vec <- expo.band(X,Y, l0, l1)
    sigma.len <- length(sigma.vec)
    
    kernel.vec <- c()
    for(i in 1:sigma.len){
      kernel.vec <- c(kernel.vec,
                      kernlab::laplacedot(sigma = sqrt(sigma.vec[i])))
    }
  }
  return (kernel.vec)
}

################################################################################

################### Estimating Power for multi kernel ##########################

Multi.MMD <- function(n, d,gen.var, p = 0, kernel.choice = "GEXP",
                      n.iter = 1000){
  
  ##############################################################################
  # input: n <- number of samples
  #        d <- dimension of the samples
  #        gen.var <- list containing: mu0 <- mean under null
  #                                    mu1 <- mean under alternative
  #                                    Sigma0 <- Covariance under null
  #                                    Sigma1 <- Covariance under alternative
  #        p <- mixing probability
  #        kernel.choice <- a string for choice of kernels
  #        n.iter <- number of iterations done for estimating power
  # output: proportion of rejections
  ##############################################################################
  
  mu0 <- gen.var[[1]]; mu1 <- gen.var[[2]]
  Sigma0 <- gen.var[[3]]; Sigma1 <- gen.var[[4]]
  
  X.list <- lapply(1:n.iter,function(x){X.gen(n,d,p, gen.var)})
  Y.list <- lapply(1:n.iter,function(x){Y.gen(n,d,p, gen.var)})
  
  count <- foreach(i=1:n.iter,.inorder = T,.combine = 'c',
                   .export = ls(envir=globalenv()),
                   .packages = "Rfast") %dopar% {
                     
                     X <- X.list[[i]]
                     Y <- Y.list[[i]]
                     kernel.vec <- k.choice(X, Y, kernel.choice)
                     
                     MMD.func.threshold <- multi.H0.cutoff(n, X, kernel.vec, n.iter)
                     
                     MMD.samp.val <- n*compute.MMD.vec(X, Y, kernel.vec)
                     inv.cov.samp <- Rfast::spdinv(est.cov(n,X,kernel.vec))
                     MMD.samp.func <- multi.func(MMD.samp.val, param = inv.cov.samp)
                     
                     
                     MMD.samp.func > MMD.func.threshold
                     
                   }
  return (sum(count)/n.iter)
}

################################################################################

################################################################################
################## Computing power for different tests #########################
################################################################################

power.d <- function(n.seq, sigma.param = 0.4, sigma.mult = 1.1, 
                    mu.param = 0, d,p = 0,
                    kernel.choice = c("GAUSS", "GEXP", "MIXED"), n.iter = 500){
  
  ##############################################################################
  # input: n.seq <- vector of sample values
  #        sigma.param <- parameter for generating sigma matrix under H0
  #        sigma.mult <- parameter for multiplying cov matrix under H0
  #        mu.param <- parameter for generating mean vector under H0
  #        d <- dimension of data
  #        p <- probability of mixing
  #        kernel.choice <- vector of strings for kernel choices for each test
  #        n.iter <- number of iterations to be done for power estimation
  # output: a dataframe with estimated power for each test
  ##############################################################################
  
  writeLines(c(""), "log.txt")
  
  n <- n.seq
  out.compare <- c()
  for (k in 1:length(n)){
    
    #--------------------------------------------------------------------------#
    library(LaplacesDemon)
    library(Rfast)
    #--------------------------------------------------------------------------#
    Sigma0 <- diag(sigma.param, d, d)
    # cov matrix under H0
    Sigma1 <- sigma.mult*Sigma0
    #--------------------------------------------------------------------------#
    
    # mean vector under H0
    mu0 <- rep(0, d)
    # mean vector under H1
    mu1 <- rep(mu.param, d)
    
    gen.var <- list(mu0, mu1, Sigma0, Sigma1)
    #--------------------------------------------------------------------------#
    
    # Estimating power under single kernel test
    start <- Sys.time()
    out.row.col1 <- Single.MMD(n[k], d,gen.var, p,kernel.choice[1], n.iter)
    cat(paste("Single Kernel-1 in iteration",out.row.col1," ",k,"\n"),
        file="log.txt", append=TRUE)
    end <- Sys.time()
    out.row.col1.time <- end-start
    
    start <- Sys.time()
    out.row.col2 <- Single.MMD(n[k], d,gen.var, p,kernel.choice[2], n.iter)
    cat(paste("Single Kernel-2 in iteration",out.row.col2," ",k,"\n"),
        file="log.txt", append=TRUE)
    end <- Sys.time()
    out.row.col2.time <- end-start
    #--------------------------------------------------------------------------#
    # Estimating power under multiple kernel test
    
    start <- Sys.time()
    out.row.col3 <- Multi.MMD(n[k], d,gen.var, p,kernel.choice[3], n.iter)
    cat(paste("Multiple Kernel-1 in iteration",out.row.col3," ",k,"\n"),
        file="log.txt", append=TRUE)
    end <- Sys.time()
    out.row.col3.time <- end-start
    
    start <- Sys.time()
    out.row.col4 <- Multi.MMD(n[k], d,gen.var, p,kernel.choice[4], n.iter)
    cat(paste("Multiple Kernel-2 in iteration",out.row.col4," ",k,"\n"),
        file="log.txt", append=TRUE)
    end <- Sys.time()
    out.row.col4.time <- end-start
    
    start <- Sys.time()
    out.row.col5 <- Multi.MMD(n[k], d,gen.var, p,kernel.choice[5], n.iter)
    cat(paste("Multiple Kernel-3 in iteration",out.row.col5," ",k,"\n"),
        file="log.txt", append=TRUE)
    end <- Sys.time()
    out.row.col5.time <- end-start
    #--------------------------------------------------------------------------#
    # Concatenating all the outputs
    out.row <- c(n[k],out.row.col1, out.row.col2, out.row.col3, out.row.col4,
                 out.row.col5, out.row.col1.time, out.row.col2.time,
                 out.row.col3.time, out.row.col4.time, out.row.col5.time)
    out.compare <- rbind(out.compare, out.row)
    
  }
  
  
  out.compare <- as.data.frame(out.compare)
  colnames(out.compare) <- c("Sample Size","Single Kernel-1","Single Kernel-2",
                             "Multiple Kernel-1", "Multiple Kernel-2",
                             "Multiple Kernel-3", "Time: Single Kernel-1",
                             "Time: Single Kernel-2",
                             "Time: Multiple Kernel-1",
                             "Time: Multiple Kernel-2",
                             "Time: Multiple Kernel-3")
  
  return (out.compare)
}

